The sub-mJy radio population of the E-CDFS: optical and infrared counterpart identification

We study a sample of 883 sources detected in a deep Very Large Array survey at 1.4 GHz in the Extended Chandra Deep Field South. The paper focuses on the identification of their optical and infrared (IR) counterparts. We use a likelihood ratio technique that is particularly useful when dealing with deep optical images to minimize the number of spurious associations. We find a reliable counterpart for 95% of our radio sources. Most of the counterparts (74%) are detected at optical wavelengths, but there is a significant fraction (21%) only detectable in the IR. Combining newly acquired optical spectra with data from the literature we are able to assign a redshift to 81% of the identified radio sources (37% spectroscopic). We also investigate the X-ray properties of the radio sources using the Chandra 4 Ms and 250 ks observations. In particular, we use a stacking technique to derive the average properties of radio objects undetected in the Chandra images. The results of our analysis are collected in a new catalog containing the position of the optical/IR counterpart, the redshift information and the X-ray fluxes. It is the deepest multi-wavelength catalog of radio sources, which will be used for future study of this galaxy population.

==> anc/apjs443622t3_mrt.txt <==
Title: The sub-mJy radio population of the E-CDFS: optical and infrared 
       counterpart identification. 
Authors: Bonzini M., Mainieri V., Padovani P., Kellermann K.I., Miller N., 
         Rosati P., Tozzi P., Vattakunnel S., Balestra I., Brandt W.N., 
         Luo B., Xue Y.Q. 
Table: Radio information and identification process results
================================================================================
Byte-by-byte Description of file: apjs443622t3_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---      RID    Radio source identification number
       5 I1     h        RRAh   Radio Hour of Right Ascension (J2000)
   7-  8 I2     min      RRAm   Radio Minute Right Ascension (J2000)
  10- 14 F5.2   s        RRAs   Radio Second of Right Ascension (J2000)
      16 A1     ---      RDE-   Sign of the Radio Declination (J2000)
  17- 18 I2     deg      RDEd   Radio Degree of Declination (J2000)
  20- 21 I2     arcmin   RDEm   Radio Arcminute of Declination (J2000)
  23- 26 F4.1   arcsec   RDEs   Radio Arcsecond of Declination (J2000)
  28- 34 F7.1   uJy      Sr     Radio flux density
  36- 40 F5.1   uJy    e_Sr     The 1{sigma} error in Sr
  42- 47 F6.1   ---      S/N    Signal-to-Noise
      49 I1     h        CRAh   Counterpart Hour of Right Ascension (J2000)
  51- 52 I2     min      CRAm   Counterpart Minute of Right Ascension (J2000)
  54- 58 F5.2   s        CRAs   Counterpart Second of Right Ascension (J2000)
      60 A1     ---      CDE-   Sign of the Counterpart Declination (J2000)
  61- 62 I2     deg      CDEd   Counterpart Degree of Declination (J2000)
  64- 65 I2     arcmin   CDEm   Counterpart Arcminute of Declination (J2000)
  67- 71 F5.2   arcsec   CDEs   Counterpart Arcsecond of Declination (J2000)
  73- 77 F5.2   ---      Rel    Reliability of the association (1)
  79- 82 F4.1   arcsec   Dis    Distance between radio and counterpart
  84- 95 A12    ---      CCat   Counterpart catalog; see Table 1
--------------------------------------------------------------------------------
Note (1): 
    0.00 null value;
    9.00 = revisited association (see Sections 3.2 and 3.4).
--------------------------------------------------------------------------------
  1 3 31 10.69 -28  3 22.8   365.2  26.9   18.7 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
  2 3 31 10.81 -27 55 52.8   123.1   8.8   13.8 3 31 10.79 -27 55 52.36  1.00  0.2 R-WFI        
  3 3 31 10.83 -27 55 57.8    47.3   8.9    5.3 3 31 10.82 -27 55 57.04  0.98  0.5 R-WFI        
  4 3 31 10.93 -27 49 55.5    40.8   8.0    5.1 3 31 10.94 -27 49 54.98  1.00  0.3 R-WFI        
  5 3 31 10.95 -27 58 10.4   121.2   9.5   12.7 3 31 10.94 -27 58 10.06  1.00  0.1 R-WFI        
  6 3 31 11.48 -27 52 59.0   105.9   8.0   12.8 3 31 11.47 -27 52 58.66  1.00  0.1 24um-FIDEL   
  7 3 31 11.63 -27 55  6.3    47.1   8.7    5.4 3 31 11.64 -27 55  5.99  1.00  0.4 R-WFI        
  8 3 31 11.69 -27 31 44.2  3232.0  65.4  211.2 3 31 11.65 -27 31 43.72  1.00  0.3 24um-FIDEL   
  9 3 31 11.84 -27 58 18.0    77.2   9.4    8.1 3 31 11.81 -27 58 17.33  1.00  0.5 R-WFI        
 10 3 31 11.89 -27 59 52.3    65.8   9.5    6.8 3 31 11.88 -27 59 52.12  0.99  0.1 R-WFI        
 11 3 31 11.90 -27 38 21.2    48.7   9.6    5.1 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
 12 3 31 12.16 -28  0 49.7    88.3  10.2    8.7 3 31 12.15 -28  0 49.10  0.99  0.3 R-WFI        
 13 3 31 12.41 -27 56 30.9    63.5   8.9    7.1 3 31 12.37 -27 56 30.26  0.99  0.6 R-WFI        
 14 3 31 12.60 -27 57 18.3   146.1   9.2   15.9 3 31 12.59 -27 57 17.78  0.99  0.3 24um-FIDEL   
 15 3 31 12.69 -28  1 37.0    72.2  10.4    6.9 3 31 12.65 -28  1 36.62  1.00  0.4 R-WFI        
 16 3 31 12.88 -27 59 53.4    52.8   9.7    5.4 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
 17 3 31 13.09 -27 57 36.0    47.7   9.2    5.2 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
 18 3 31 13.11 -27 58  3.6    56.4   9.1    6.1 3 31 13.07 -27 58  3.72  9.00  0.5 manual       
 19 3 31 13.53 -27 55 24.3   121.4   8.7   14.0 3 31 13.60 -27 55 22.58  9.00  1.9 manual       
 20 3 31 13.81 -27 46 54.2    43.9   7.9    5.5 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
 21 3 31 13.94 -27 31 49.2    92.6  12.1    7.7 3 31 13.91 -27 31 48.61  1.00  0.4 R-WFI        
 22 3 31 13.97 -27 39 10.7  1479.0  18.0  130.1 3 31 13.98 -27 39 10.44  1.00  0.3 R-WFI        
 23 3 31 14.12 -27 48 44.3   100.5   7.8   12.9 3 31 14.12 -27 48 44.21  0.99  0.2 R-WFI        
 24 3 31 14.23 -27 34 12.0    63.1  10.9    5.8 3 31 14.22 -27 34 11.78  1.00  0.0 R-WFI        
 25 3 31 14.41 -27 43  0.8    53.5   8.1    6.6 3 31 14.39 -27 43  0.98  1.00  0.4 R-WFI        
 26 3 31 14.47 -27 55 46.9   318.3  16.6   31.6 3 31 14.46 -27 55 46.60  1.00  0.0 R-WFI        
 27 3 31 14.51 -27 36 39.7   128.2   9.9   12.9 3 31 14.52 -27 36 39.89  0.99  0.5 R-WFI        
 28 3 31 14.53 -27 39  7.1   198.1  26.0    9.9 3 31 14.53 -27 39  6.59  1.00  0.3 R-WFI        
 29 3 31 14.65 -27 43 24.4    56.8   7.7    7.2 3 31 14.63 -27 43 23.70  0.99  0.5 R-WFI        
 30 3 31 14.73 -27 38 25.9    59.0   9.5    6.2 3 31 14.70 -27 38 25.22  1.00  0.5 R-WFI        
 31 3 31 15.04 -27 55 18.8 12670.0  96.6  389.7 3 31 15.04 -27 55 18.59  1.00  0.2 R-WFI        
 32 3 31 15.13 -27 33 12.1    59.0  11.4    5.2 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
 33 3 31 16.00 -27 44 43.2  1049.0  17.4   90.6 3 31 15.98 -27 44 43.15  1.00  0.2 R-WFI        
 34 3 31 16.17 -27 33 57.7    54.2  10.8    5.0 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
 35 3 31 16.22 -27 50 31.2   157.2   7.8   19.9 3 31 16.21 -27 50 30.95  1.00  0.0 R-WFI        
 36 3 31 16.45 -27 58 37.6    59.5   9.2    6.5 3 31 16.44 -27 58 37.78  9.00  0.2 manual       
 37 3 31 16.66 -28  3 21.2    53.6  10.7    5.0 3 31 16.69 -28  3 20.02  0.99  1.1 24um-FIDEL   
 38 3 31 17.35 -28  1 47.4  2736.0 132.0   50.0 3 31 17.34 -28  1 47.03  1.00  0.1 R-WFI        
 39 3 31 17.50 -27 52 54.1    48.7   8.1    6.0 3 31 17.49 -27 52 53.98  1.00  0.2 IRAC-SIMPLE  
 40 3 31 17.58 -27 36 14.0    57.2   9.8    5.9 3 31 17.54 -27 36 13.39  1.00  0.5 R-WFI        
 41 3 31 17.85 -27 35 44.9    57.7   9.9    5.8 3 31 17.84 -27 35 44.84  1.00  0.2 R-WFI        
 42 3 31 18.29 -27 38 17.8    52.8   8.8    5.8 3 31 18.26 -27 38 17.95  1.00  0.4 24um-FIDEL   
 43 3 31 18.74 -27 49  2.2   427.1  14.8   46.8 3 31 18.72 -27 49  1.70  1.00  0.2 24um-FIDEL   
 44 3 31 18.77 -27 41 18.5    48.3   8.5    5.7 3 31 18.79 -27 41 18.85  0.98  0.8 H-SOFI       
 45 3 31 19.09 -27 33  6.7    59.8  10.5    5.5 3 31 19.07 -27 33  6.77  1.00  0.3 R-WFI        
 46 3 31 19.09 -27 59 48.6    74.1   9.2    8.1 3 31 19.07 -27 59 47.98  0.92  0.4 v-GEMS       
 47 3 31 19.26 -28  2 34.4   153.3  10.2   15.0 3 31 19.25 -28  2 34.08  0.97  0.0 v-GEMS       
 48 3 31 19.63 -27 59 51.0    58.8   9.2    6.4 3 31 19.57 -27 59 50.82  1.00  0.5 24um-FIDEL   
 49 3 31 19.71 -27 55 22.8    43.5   8.2    5.3 3 31 19.70 -27 55 20.53  0.77  2.0 24um-FIDEL   
 50 3 31 19.90 -27 35 49.7   324.3  19.9   25.5 3 31 19.88 -27 35 49.27  1.00  0.2 R-WFI        
 51 3 31 20.11 -27 58 19.0    59.1   8.8    6.7 3 31 20.10 -27 58 18.37  1.00  0.4 R-WFI        
 52 3 31 20.16 -27 39  1.5   244.7  16.6   24.2 3 31 20.15 -27 39  1.19  1.00  0.0 R-WFI        
 53 3 31 20.39 -27 33 46.5   158.6  38.4    5.4 3 31 20.33 -27 33 45.79  0.96  0.8 R-WFI        
 54 3 31 20.63 -27 59  0.8    47.6   8.9    5.3 3 31 20.63 -27 59  0.24  0.98  0.3 v-GEMS       
 55 3 31 20.75 -27 49 40.9    38.6   7.3    5.1 3 31 20.78 -27 49 41.23  0.95  0.8 R-WFI        
 56 3 31 21.54 -28  0 21.4    63.5   9.2    6.7 3 31 21.55 -28  0 21.20  1.00  0.3 R-WFI        
 57 3 31 21.56 -27 40 14.6    57.6   8.3    6.8 3 31 21.56 -27 40 14.20  1.00  0.2 R-WFI        
 58 3 31 21.61 -27 57  4.5    94.4   8.7   10.8 3 31 21.59 -27 57  4.18  1.00  0.1 R-WFI        
 59 3 31 21.82 -27 51 23.0    81.4   7.6   10.7 3 31 21.80 -27 51 22.72  1.00  0.1 R-WFI        
 60 3 31 21.86 -27 54 45.3    61.4   7.9    7.7 3 31 21.83 -27 54 45.14  1.00  0.2 IRAC-SIMPLE  
 61 3 31 22.23 -27 57 55.3    85.4   8.7    9.8 3 31 22.20 -27 57 54.86  1.00  0.3 v-GEMS       
 62 3 31 22.50 -27 36  2.6   170.2   9.4   18.1 3 31 22.48 -27 36  2.20  1.00  0.2 R-WFI        
 63 3 31 22.67 -27 35 38.7    66.9   9.3    7.0 3 31 22.68 -27 35 38.47  1.00  0.2 R-WFI        
 64 3 31 22.81 -27 47 26.5    82.7   7.6   10.9 3 31 22.77 -27 47 26.30  1.00  0.4 R-WFI        
 65 3 31 23.31 -27 49  5.9  1513.0  14.3  176.9 3 31 23.30 -27 49  5.81  1.00  0.2 R-WFI        
 66 3 31 23.48 -27 56 58.6   152.1   8.6   17.7 3 31 23.47 -27 56 58.52  0.98  0.2 R-WFI        
 67 3 31 23.78 -27 37 46.4    60.1   9.0    6.6 3 31 23.78 -27 37 45.55  0.99  0.6 24um-FIDEL   
 68 3 31 23.96 -27 52 24.1    84.2   7.7   10.8 3 31 23.93 -27 52 24.06  1.00  0.3 R-WFI        
 69 3 31 24.46 -27 57 10.8    67.1   8.4    8.0 3 31 24.45 -27 57 10.69  1.00  0.2 R-WFI        
 70 3 31 24.65 -28  4 54.2   457.5  43.0   13.9 3 31 24.61 -28  4 55.45  9.00  1.3 R-WFI        
 71 3 31 24.72 -27 50 46.3    78.9   7.3   10.5 3 31 24.69 -27 50 46.46  0.97  0.5 R-WFI        
 72 3 31 24.92 -27 38 51.9    51.6   8.4    6.1 3 31 24.93 -27 38 51.76  1.00  0.3 R-WFI        
 73 3 31 24.95 -27 52  8.1 40130.0  41.3 2003.5 3 31 24.87 -27 52  7.54  1.00  0.8 IRAC-SIMPLE  
 74 3 31 25.02 -27 47  5.5    67.0   7.5    8.8 3 31 25.00 -27 47  4.85  1.00  0.4 R-WFI        
 75 3 31 25.10 -27 33 22.6    55.4  10.2    5.4 3 31 25.08 -27 33 22.03  1.00  0.3 24um-FIDEL   
 76 3 31 25.30 -27 59 59.0   268.5  15.7   29.5 3 31 25.29 -27 59 58.70  1.00  0.0 v-GEMS       
 77 3 31 26.23 -27 41 56.1    55.6   7.8    7.1 3 31 26.23 -27 41 55.75  1.00  0.2 v-GEMS       
 78 3 31 26.71 -28  4 55.3    64.1  10.9    5.8 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
 79 3 31 26.73 -27 34 27.0    65.8   9.6    6.9 3 31 26.71 -27 34 26.65  1.00  0.1 v-GEMS       
 80 3 31 26.80 -27 42 37.8   531.9  14.3   61.9 3 31 26.78 -27 42 37.58  1.00  0.1 Ks-MUSYC     
 81 3 31 27.06 -27 59 58.3   596.4  16.4   60.3 3 31 27.05 -27 59 58.13  1.00  0.2 24um-FIDEL   
 82 3 31 27.07 -27 44  9.9   124.2   7.7   16.1 3 31 27.06 -27 44  9.42  1.00  0.2 v-GEMS       
 83 3 31 27.15 -27 40  1.3    86.0   7.9   10.8 3 31 27.09 -27 40  0.37  0.98  0.9 Ks-MUSYC     
 84 3 31 27.19 -27 55 51.4    57.0   7.7    6.6 3 31 27.18 -27 55 51.13  1.00  0.0 v-GEMS       
 85 3 31 27.22 -27 42 47.6  1880.0  17.4  172.2 3 31 27.19 -27 42 46.73  0.99  0.6 IRAC-SIMPLE  
 86 3 31 27.27 -27 53 56.8    92.2   7.5   12.3 3 31 27.24 -27 53 56.00  0.97  0.6 v-GEMS       
 87 3 31 27.30 -27 42 30.6    40.6   7.7    5.3 3 31 27.31 -27 42 30.82  0.83  0.6 v-GEMS       
 88 3 31 27.57 -27 44 39.7   216.7  15.1   22.8 3 31 27.55 -27 44 39.16  0.97  0.3 v-GEMS       
 89 3 31 27.59 -27 39 28.0    77.6   8.1    9.6 3 31 27.59 -27 39 27.72  1.00  0.3 H-SOFI       
 90 3 31 27.98 -27 39 36.9    76.0   8.0    9.5 3 31 27.96 -27 39 36.50  1.00  0.2 H-SOFI       
 91 3 31 28.60 -27 49 35.0   670.8  13.9   80.5 3 31 28.60 -27 49 34.86  1.00  0.2 R-WFI        
 92 3 31 28.71 -28  4 50.8    54.7  10.8    5.1 3 31 28.70 -28  4 50.48  1.00  0.1 R-WFI        
 93 3 31 28.75 -27 41 35.6    38.6   7.6    5.0 3 31 28.75 -27 41 35.23  1.00  0.2 v-GEMS       
 94 3 31 28.88 -27 39  8.6    40.4   8.0    5.0 3 31 28.86 -27 39  8.57  1.00  0.3 H-SOFI       
 95 3 31 28.93 -28  0 13.7    70.7   8.6    8.2 3 31 28.91 -28  0 13.68  0.99  0.3 v-GEMS       
 96 3 31 29.00 -27 42 57.7    44.2   7.5    5.9 3 31 29.00 -27 42 57.67  1.00  0.3 v-GEMS       
 97 3 31 29.28 -27 33 21.2    71.0   9.5    7.4 3 31 29.31 -27 33 20.84  0.97  0.6 R-WFI        
 98 3 31 29.58 -28  0 58.3    46.3   8.8    5.3 3 31 29.56 -28  0 57.46  0.99  0.6 v-GEMS       
 99 3 31 29.77 -27 32 18.7  4950.0  56.1  408.9 3 31 29.78 -27 32 18.38  1.00  0.2 R-WFI        
100 3 31 29.90 -27 57 22.7   125.3   7.9   15.9 3 31 29.88 -27 57 22.50  1.00  0.1 Ks-MUSYC     
101 3 31 30.03 -27 38 14.1 13050.0  88.1  519.9 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
102 3 31 30.07 -27 49 45.5    40.8   7.4    5.5 3 31 30.05 -27 49 45.62  1.00  0.4 v-GEMS       
103 3 31 30.08 -27 56  2.8  1180.0  48.5   57.8 3 31 30.06 -27 56  2.36  1.00  0.2 R-WFI        
104 3 31 30.18 -27 39 46.5    80.2   7.8   10.3 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
105 3 31 30.63 -28  4 24.3   285.0  20.2   22.3 3 31 30.60 -28  4 23.77  1.00  0.3 IRAC-SIMPLE  
106 3 31 30.75 -27 57 35.1   360.0  14.7   40.9 3 31 30.73 -27 57 34.88  1.00  0.1 R-WFI        
107 3 31 30.88 -27 58 56.7    43.9   7.6    5.3 3 31 30.87 -27 58 56.35  1.00  0.1 v-GEMS       
108 3 31 30.99 -28  2 58.7    89.0   9.2    9.7 3 31 31.01 -28  2 58.49  0.99  0.4 v-GEMS       
109 3 31 31.24 -27 32 39.0    88.8   9.7    9.2 3 31 31.20 -27 32 38.47  1.00  0.3 24um-FIDEL   
110 3 31 31.28 -27 34 29.8    47.6   9.0    5.3 3 31 31.27 -27 34 29.46  1.00  0.1 v-GEMS       
111 3 31 31.28 -27 59 36.1    44.2   8.2    5.4 3 31 31.28 -27 59 35.84  1.00  0.2 v-GEMS       
112 3 31 31.43 -27 37 28.0    42.9   8.1    5.3 3 31 31.42 -27 37 27.44  1.00  0.3 R-WFI        
113 3 31 31.58 -27 57 57.7    47.8   8.0    6.0 3 31 31.57 -27 57 57.49  1.00  0.0 R-WFI        
114 3 31 31.61 -27 45 19.8   103.2   7.4   13.9 3 31 31.60 -27 45 19.44  1.00  0.1 v-GEMS       
115 3 31 31.97 -27 35 23.0    57.5   8.7    6.6 3 31 31.97 -27 35 22.88  1.00  0.2 R-WFI        
116 3 31 32.18 -27 33 37.6    50.0   9.2    5.4 3 31 32.11 -27 33 38.41  0.93  1.3 24um-FIDEL   
117 3 31 32.18 -27 32  7.7   140.4   9.8   14.3 3 31 32.17 -27 32  7.04  0.99  0.4 R-WFI        
118 3 31 32.22 -27 43  8.8    68.7   7.3    9.4 3 31 32.22 -27 43  8.15  0.99  0.4 v-GEMS       
119 3 31 32.73 -27 41  2.1    44.4   7.5    5.9 3 31 32.73 -27 41  1.72  1.00  0.1 v-GEMS       
120 3 31 32.84 -28  1 16.4   264.2  21.2   17.4 3 31 32.81 -28  1 15.92  1.00  0.3 v-GEMS       
121 3 31 33.21 -27 48 51.1    40.8   7.4    5.5 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
122 3 31 33.39 -27 58  1.5    64.5   7.9    8.2 3 31 33.35 -27 58  1.38  1.00  0.3 R-WFI        
123 3 31 33.69 -28  0 20.1    43.3   8.3    5.2 3 31 33.64 -28  0 19.87  0.97  0.5 v-GEMS       
124 3 31 33.82 -27 58 45.7    90.2   7.9   11.2 3 31 33.81 -27 58 45.16  1.00  0.3 R-WFI        
125 3 31 33.91 -27 31 26.8    56.5   9.9    5.6 3 31 33.90 -27 31 26.69  1.00  0.2 R-WFI        
126 3 31 33.98 -27 39 35.0    67.4   7.7    8.8 3 31 33.97 -27 39 34.16  0.98  0.5 v-GEMS       
127 3 31 34.15 -27 55 44.7    60.2   7.3    8.2 3 31 34.13 -27 55 44.40  1.00  0.2 R-WFI        
128 3 31 34.23 -27 38 28.8   659.7  30.5   52.3 3 31 34.21 -27 38 28.50  1.00  0.1 R-WFI        
129 3 31 34.85 -27 56 36.7    37.6   7.1    5.1 3 31 34.82 -27 56 36.06  1.00  0.5 v-GEMS       
130 3 31 35.20 -27 35  9.0   142.1   8.5   16.7 3 31 35.19 -27 35  8.38  0.98  0.4 R-WFI        
131 3 31 35.25 -28  4 11.6   102.0   9.2   11.1 3 31 35.23 -28  4 11.68  1.00  0.4 R-WFI        
132 3 31 35.29 -27 55 56.4    42.9   7.1    5.9 3 31 35.27 -27 55 55.85  1.00  0.3 R-WFI        
133 3 31 35.44 -28  3 16.7    44.4   8.8    5.0 3 31 35.43 -28  3 15.70  0.99  0.7 v-GEMS       
134 3 31 35.50 -27 54 35.3    66.4   6.9    9.3 3 31 35.47 -27 54 35.53  0.98  0.6 Ks-MUSYC     
135 3 31 35.51 -28  3  9.7    63.2   8.8    7.2 3 31 35.49 -28  3  9.29  1.00  0.2 v-GEMS       
136 3 31 35.91 -27 31 58.1    70.4   9.4    7.5 3 31 35.90 -27 31 57.50  1.00  0.3 R-WFI        
137 3 31 36.11 -27 39 40.7   116.1   7.5   15.4 3 31 36.11 -27 39 40.54  1.00  0.1 R-WFI        
138 3 31 36.41 -27 46 41.9    65.8   7.1    9.3 3 31 36.39 -27 46 41.34  0.99  0.3 v-GEMS       
139 3 31 36.55 -27 31 26.6   302.8  18.8   25.8 3 31 36.55 -27 31 26.11  1.00  0.3 R-WFI        
140 3 31 36.94 -27 55 10.2    44.4   7.2    6.2 3 31 36.95 -27 55 10.56  0.98  0.7 Ks-MUSYC     
141 3 31 36.97 -27 43 41.1    40.5   7.1    5.7 3 31 36.97 -27 43 40.94  0.99  0.2 U-VIMOS      
142 3 31 37.41 -27 48 49.9    80.7   7.2   11.2 3 31 37.41 -27 48 49.79  1.00  0.2 U-VIMOS      
143 3 31 37.72 -27 38 43.4    39.7   7.7    5.2 3 31 37.72 -27 38 43.26  1.00  0.2 v-GEMS       
144 3 31 37.74 -27 51 41.3   110.2   7.1   15.5 3 31 37.73 -27 51 40.93  1.00  0.1 R-WFI        
145 3 31 38.48 -27 59 42.1   427.6  14.9   48.1 3 31 38.46 -27 59 41.86  1.00  0.1 IRAC-SIMPLE  
146 3 31 38.55 -27 38  8.9   121.8   7.8   15.6 3 31 38.51 -27 38  8.66  1.00  0.3 24um-FIDEL   
147 3 31 38.70 -27 49  1.4    40.3   7.1    5.7 3 31 38.70 -27 49  0.84  1.00  0.3 24um-FIDEL   
148 3 31 39.05 -27 53  0.4    61.2   7.0    8.7 3 31 39.04 -27 53  0.10  1.00  0.1 U-VIMOS      
149 3 31 39.55 -27 41 19.6   202.6  14.1   23.1 3 31 39.50 -27 41 19.64  0.75  0.6 R-WFI        
150 3 31 39.65 -27 49 48.7    51.9   7.1    7.3 3 31 39.63 -27 49 48.40  0.99  0.1 R-WFI        
151 3 31 39.74 -27 54 48.1    41.4   7.2    5.8 3 31 39.71 -27 54 47.52  0.96  0.4 R-WFI        
152 3 31 40.00 -27 41 57.4    82.2   7.2   11.4 3 31 39.98 -27 41 57.05  1.00  0.2 R-WFI        
153 3 31 40.08 -27 36 48.2   208.1  15.4   21.9 3 31 40.07 -27 36 47.66  1.00  0.3 v-GEMS       
154 3 31 40.08 -27 46 23.0    37.4   7.1    5.2 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
155 3 31 40.19 -27 56 22.9    60.7   7.3    8.3 3 31 40.17 -27 56 22.49  1.00  0.1 Ks-MUSYC     
156 3 31 40.99 -27 44 35.3    89.0   7.0   12.7 3 31 41.00 -27 44 34.94  1.00  0.4 24um-FIDEL   
157 3 31 41.19 -27 53 37.2    37.2   7.1    5.3 3 31 41.16 -27 53 36.31  0.98  0.7 R-WFI        
158 3 31 41.49 -27 51  5.3    35.7   7.0    5.1 3 31 41.46 -27 51  5.33  0.99  0.4 R-WFI        
159 3 31 41.81 -27 55 37.1    89.7   7.3   12.3 3 31 41.81 -27 55 37.06  0.99  0.3 v-GEMS       
160 3 31 42.14 -27 31 55.1    45.3   9.1    5.0 3 31 42.11 -27 31 53.76  1.00  1.1 24um-FIDEL   
161 3 31 42.15 -27 45 49.4    94.3   7.1   13.3 3 31 42.13 -27 45 48.85  1.00  0.3 Ks-MUSYC     
162 3 31 42.55 -27 50 34.1    47.3   6.6    6.8 3 31 42.50 -27 50 33.18  0.77  0.9 R-WFI        
163 3 31 42.71 -28  0 51.6    41.0   7.9    5.2 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
164 3 31 42.82 -27 42 45.7    42.3   7.2    5.9 3 31 42.78 -27 42 44.75  1.00  0.7 24um-FIDEL   
165 3 31 42.84 -27 48 37.0    41.8   6.9    6.1 3 31 42.82 -27 48 36.36  0.94  0.4 v-GEMS       
166 3 31 43.20 -27 41 31.5    36.3   7.1    5.1 3 31 43.18 -27 41 31.02  1.00  0.2 v-GEMS       
167 3 31 43.23 -27 54  5.3   115.0   7.0   16.3 3 31 43.21 -27 54  5.22  0.99  0.2 v-GEMS       
168 3 31 43.27 -27 39 24.9    37.9   7.3    5.2 3 31 43.25 -27 39 24.88  1.00  0.3 R-WFI        
169 3 31 43.36 -27 51  2.8    74.3   6.9   10.8 3 31 43.33 -27 51  1.98  0.95  0.6 R-WFI        
170 3 31 43.43 -27 42 49.2    75.4   7.0   10.6 3 31 43.43 -27 42 48.64  1.00  0.3 R-WFI        
171 3 31 43.50 -27 47 22.6    77.8   6.9   11.3 3 31 43.49 -27 47 22.24  1.00  0.1 R-WFI        
172 3 31 43.77 -27 58 56.9   102.7   7.6   13.5 3 31 43.77 -27 58 56.64  1.00  0.1 v-GEMS       
173 3 31 43.90 -27 34 54.7   127.2  17.9   10.2 3 31 43.88 -27 34 55.13  1.00  0.7 24um-FIDEL   
174 3 31 44.03 -27 38 35.9   299.8  14.0   35.5 3 31 44.01 -27 38 35.12  1.00  0.5 Ks-MUSYC     
175 3 31 44.47 -27 42 12.7    69.4   6.8    9.8 3 31 44.45 -27 42 12.06  0.99  0.4 R-WFI        
176 3 31 44.66 -27 40 44.0    39.0   7.0    5.6 3 31 44.61 -27 40 43.54  1.00  0.4 24um-FIDEL   
177 3 31 45.10 -27 52 29.2    36.1   6.9    5.2 3 31 45.10 -27 52 28.88  1.00  0.2 v-GEMS       
178 3 31 45.40 -27 46 40.3    45.6   6.8    6.7 3 31 45.36 -27 46 40.15  0.93  0.4 R-WFI        
179 3 31 45.63 -27 42  4.6    45.5   7.0    6.5 3 31 45.60 -27 42  4.00  1.00  0.4 R-WFI        
180 3 31 45.87 -27 45 38.9    42.7   6.8    6.3 3 31 45.89 -27 45 38.92  1.00  0.4 R-WFI        
181 3 31 45.95 -27 38 23.4    55.0   7.1    7.6 3 31 45.95 -27 38 23.39  1.00  0.4 IRAC-SIMPLE  
182 3 31 45.96 -27 51 30.5   100.1   6.8   14.7 3 31 45.96 -27 51 30.20  1.00  0.1 v-GEMS       
183 3 31 46.10 -28  0 26.8   309.5  13.9   37.8 3 31 46.07 -28  0 26.28  0.98  0.4 R-WFI        
184 3 31 46.26 -27 33 26.8    86.0   8.4   10.2 3 31 46.23 -27 33 26.86  0.99  0.4 Ks-MUSYC     
185 3 31 46.59 -27 57 34.9   391.0  13.7   47.1 3 31 46.57 -27 57 34.67  1.00  0.1 R-WFI        
186 3 31 46.68 -27 32 37.2    44.4   8.8    5.0 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
187 3 31 46.96 -27 32 39.8    45.6   8.3    5.2 3 31 46.93 -27 32 38.98  0.81  0.6 R-WFI        
188 3 31 47.38 -27 45 42.3    96.3   6.7   14.4 3 31 47.37 -27 45 41.87  1.00  0.2 U-VIMOS      
189 3 31 47.52 -27 52 41.5    34.8   6.9    5.0 3 31 47.48 -27 52 40.58  0.95  0.7 v-GEMS       
190 3 31 47.64 -27 50 14.2    74.7   6.6   11.2 3 31 47.65 -27 50 13.63  1.00  0.4 v-GEMS       
191 3 31 47.81 -27 54 52.9    45.5   6.6    6.5 3 31 47.76 -27 54 52.06  0.64  0.7 R-WFI        
192 3 31 47.81 -27 34  6.9    41.0   8.0    5.1 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
193 3 31 48.05 -27 48  1.7    66.4   6.6   10.1 3 31 48.05 -27 48  1.62  1.00  0.2 U-VIMOS      
194 3 31 48.10 -28  2 32.2    49.7   8.0    6.0 3 31 48.09 -28  2 32.17  1.00  0.3 v-GEMS       
195 3 31 48.57 -28  4 34.6   168.5   8.5   19.3 3 31 48.56 -28  4 33.85  1.00  0.5 IRAC-SIMPLE  
196 3 31 48.62 -27 47 14.9    37.8   6.6    5.7 3 31 48.60 -27 47 14.03  0.76  0.6 R-WFI        
197 3 31 48.75 -27 33 12.0   217.2  16.7   20.9 3 31 48.76 -27 33 11.84  1.00  0.2 R-WFI        
198 3 31 48.97 -28  2 14.2    54.0   8.1    6.7 3 31 48.94 -28  2 13.49  1.00  0.4 24um-FIDEL   
199 3 31 49.06 -27 55 19.7    56.2   7.0    8.0 3 31 49.03 -27 55 19.63  1.00  0.3 R-WFI        
200 3 31 49.09 -27 51 48.3    38.5   6.5    5.7 3 31 49.07 -27 51 48.02  0.98  0.1 R-WFI        
201 3 31 49.53 -28  3  2.9    59.1   8.0    7.4 3 31 49.53 -28  3  2.34  1.00  0.4 R-WFI        
202 3 31 49.53 -27 51 54.7    42.8   6.8    6.3 3 31 49.49 -27 51 53.86  0.92  0.7 R-WFI        
203 3 31 49.55 -27 43 19.4    38.8   6.7    5.8 3 31 49.54 -27 43 19.42  1.00  0.2 U-VIMOS      
204 3 31 49.71 -27 43 26.6   128.2   6.5   19.2 3 31 49.70 -27 43 26.29  1.00  0.1 v-GEMS       
205 3 31 49.86 -27 48 39.2  2402.0  27.2  216.2 3 31 49.87 -27 48 38.63  1.00  0.6 H-SOFI       
206 3 31 49.87 -27 43 53.8    74.0   6.7   11.0 3 31 49.86 -27 43 53.54  1.00  0.0 R-WFI        
207 3 31 49.94 -27 50 18.6    42.1   6.6    6.4 3 31 49.91 -27 50 18.31  1.00  0.3 v-GEMS       
208 3 31 50.03 -27 58  6.5   217.5  13.6   26.7 3 31 50.01 -27 58  6.24  1.00  0.1 R-WFI        
209 3 31 50.14 -27 39 48.3   868.8  53.6   50.6 3 31 50.15 -27 39 48.13  1.00  0.3 R-WFI        
210 3 31 50.26 -27 36 31.9    46.2   7.8    5.9 3 31 50.25 -27 36 31.36  0.99  0.3 R-WFI        
211 3 31 50.31 -27 58 19.3   212.7  14.1   24.4 3 31 50.30 -27 58 18.91  0.99  0.1 R-WFI        
212 3 31 50.35 -27 41 20.3    85.3   6.8   12.5 3 31 50.33 -27 41 19.97  1.00  0.1 Ks-MUSYC     
213 3 31 50.47 -28  2 59.0    83.7   8.2   10.2 3 31 50.47 -28  2 58.38  0.97  0.4 v-GEMS       
214 3 31 50.52 -27 52 37.3    43.3   6.8    6.4 3 31 50.48 -27 52 36.44  0.99  0.6 24um-FIDEL   
215 3 31 50.75 -27 53 52.6    76.1   6.7   11.4 3 31 50.74 -27 53 52.15  1.00  0.2 v-GEMS       
216 3 31 50.79 -27 47  3.9   619.0  12.0   87.0 3 31 50.78 -27 47  3.52  1.00  0.2 U-VIMOS      
217 3 31 51.01 -27 48  2.6    33.8   6.6    5.1 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
218 3 31 51.11 -27 44 37.6    86.6   6.7   12.9 3 31 51.10 -27 44 37.39  1.00  0.1 U-VIMOS      
219 3 31 51.28 -27 50 56.1    69.8   6.5   10.6 3 31 51.23 -27 50 55.61  0.76  0.6 R-WFI        
220 3 31 51.44 -27 43 23.4    37.6   6.6    5.7 3 31 51.42 -27 43 22.66  0.82  0.5 v-GEMS       
221 3 31 51.89 -27 56 48.8    61.9   7.1    8.7 3 31 51.85 -27 56 48.59  1.00  0.2 H-SOFI       
222 3 31 51.93 -27 53 26.9    48.1   6.7    7.1 3 31 51.93 -27 53 26.77  1.00  0.2 v-GEMS       
223 3 31 51.94 -27 48 55.3    34.4   6.5    5.3 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
224 3 31 52.03 -27 43 21.9   270.8  30.1   39.1 3 31 52.00 -27 43 21.32  0.99  0.4 R-WFI        
225 3 31 52.13 -27 39 26.6   954.2  13.6  114.8 3 31 52.14 -27 39 26.53  0.95  0.4 R-WFI        
226 3 31 52.35 -27 47 52.9    35.3   6.5    5.4 3 31 52.30 -27 47 52.44  0.97  0.5 v-GEMS       
227 3 31 52.49 -28  3 19.1    77.0   8.2    9.4 3 31 52.43 -28  3 18.04  0.99  1.0 24um-FIDEL   
228 3 31 52.81 -27 44 30.3   109.4   6.6   16.4 3 31 52.79 -27 44 30.23  0.99  0.3 Ks-MUSYC     
229 3 31 53.23 -27 54 10.7    34.9   6.7    5.2 3 31 53.24 -27 54 10.15  0.95  0.4 R-WFI        
230 3 31 53.28 -27 40 30.4    42.7   6.7    6.1 3 31 53.27 -27 40 30.76  1.00  0.7 24um-FIDEL   
231 3 31 53.30 -27 38 33.3    68.2   7.1    9.6 3 31 53.30 -27 38 33.11  1.00  0.2 v-GEMS       
232 3 31 53.44 -28  2 21.4   630.3  15.0   69.6 3 31 53.42 -28  2 21.16  1.00  0.1 R-WFI        
233 3 31 53.59 -27 41 57.4    50.9   6.7    7.6 3 31 53.57 -27 41 56.80  0.98  0.4 R-WFI        
234 3 31 53.74 -27 54 22.1    50.3   6.7    7.5 3 31 53.73 -27 54 22.00  1.00  0.1 U-VIMOS      
235 3 31 54.11 -27 50  5.0    53.9   6.4    8.4 3 31 54.10 -27 50  4.92  1.00  0.2 H-SOFI       
236 3 31 54.44 -27 45 31.5    33.7   6.5    5.2 3 31 54.40 -27 45 30.35  0.76  0.9 IRAC-SIMPLE  
237 3 31 54.46 -27 44  3.4    46.5   6.6    7.1 3 31 54.42 -27 44  2.76  0.97  0.6 R-WFI        
238 3 31 54.52 -27 51  5.7    40.9   6.5    6.3 3 31 54.47 -27 51  5.36  0.93  0.5 R-WFI        
239 3 31 54.55 -28  2 22.2    47.8   7.9    6.1 3 31 54.50 -28  2 22.38  0.91  0.6 R-WFI        
240 3 31 54.66 -28  1  1.5    65.5   7.7    8.5 3 31 54.65 -28  1  1.60  1.00  0.4 R-WFI        
241 3 31 54.70 -27 49 44.5    37.9   6.4    5.9 3 31 54.67 -27 49 44.26  1.00  0.1 24um-FIDEL   
242 3 31 54.73 -27 39 23.1    43.6   7.1    6.1 3 31 54.71 -27 39 22.97  0.81  0.2 U-VIMOS      
243 3 31 54.74 -27 53 40.9    34.8   6.6    5.3 3 31 54.73 -27 53 41.24  0.97  0.6 U-VIMOS      
244 3 31 54.88 -27 53 41.3    74.7   6.6   11.3 3 31 54.86 -27 53 40.96  1.00  0.1 Ks-MUSYC     
245 3 31 55.00 -27 44 11.0   220.3  11.4   33.6 3 31 54.98 -27 44 10.50  1.00  0.2 R-WFI        
246 3 31 55.30 -27 46 35.2    59.0   6.5    9.1 3 31 55.28 -27 46 34.79  1.00  0.2 v-GEMS       
247 3 31 55.43 -27 37 28.3    45.3   7.3    6.2 3 31 55.45 -27 37 28.38  0.98  0.7 Ks-MUSYC     
248 3 31 55.60 -27 37 17.5    46.5   7.3    6.4 3 31 55.61 -27 37 17.08  1.00  0.3 U-VIMOS      
249 3 31 55.62 -27 41  4.3    54.2   6.8    8.0 3 31 55.58 -27 41  4.27  0.93  0.5 v-GEMS       
250 3 31 55.69 -27 38 40.7    50.4   6.9    7.1 3 31 55.67 -27 38 40.16  1.00  0.3 R-WFI        
251 3 31 55.78 -27 53 48.1    52.1   6.6    7.9 3 31 55.78 -27 53 47.44  0.99  0.4 Ks-MUSYC     
252 3 31 56.09 -27 41 39.9    36.7   6.7    5.5 3 31 56.18 -27 41 40.20  9.00  1.3 v-GEMS       
253 3 31 56.27 -27 40  2.0    74.3   6.8   10.7 3 31 56.27 -27 40  1.56  1.00  0.3 24um-FIDEL   
254 3 31 56.37 -27 35 51.7    45.8   7.6    6.0 3 31 56.41 -27 35 51.65  0.70  0.7 R-WFI        
255 3 31 56.45 -27 52 37.0    77.1   6.5   11.7 3 31 56.43 -27 52 36.62  1.00  0.1 R-WFI        
256 3 31 56.72 -27 52 25.9    79.4   6.6   12.0 3 31 56.70 -27 52 25.64  1.00  0.0 H-SOFI       
257 3 31 56.84 -27 49 34.2    62.1   6.3    9.7 3 31 56.81 -27 49 33.96  1.00  0.2 R-WFI        
258 3 31 56.88 -27 59 39.7    49.2   7.4    6.6 3 31 56.88 -27 59 39.23  0.99  0.2 v-GEMS       
259 3 31 56.89 -28  1 49.3    40.3   7.7    5.2 3 31 56.87 -28  1 48.76  1.00  0.3 v-GEMS       
260 3 31 57.14 -27 40 50.7    34.3   6.8    5.0 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
261 3 31 57.77 -27 42  8.9    97.2   6.5   14.5 3 31 57.79 -27 42  8.71  0.99  0.4 R-WFI        
262 3 31 57.79 -28  5 28.1    74.7   8.6    8.7 3 31 57.75 -28  5 28.25  0.99  0.5 IRAC-SIMPLE  
263 3 31 58.14 -27 35 21.9    87.6   7.5   11.7 3 31 58.11 -27 35 21.66  1.00  0.2 H-SOFI       
264 3 31 58.19 -27 38 16.6    70.0   7.1    9.7 3 31 58.20 -27 38 16.55  1.00  0.3 R-WFI        
265 3 31 58.29 -27 50 42.1    67.4   6.4   10.5 3 31 58.27 -27 50 41.93  1.00  0.2 U-VIMOS      
266 3 31 58.76 -27 32  0.0    83.2   8.2   10.1 3 31 58.75 -27 31 59.45  1.00  0.3 R-WFI        
267 3 31 58.87 -27 36 24.1    39.8   7.4    5.3 3 31 58.75 -27 36 23.69  0.88  1.4 H-SOFI       
268 3 31 58.88 -27 48 24.5    33.5   6.3    5.3 3 31 58.90 -27 48 24.52  1.00  0.6 24um-FIDEL   
269 3 31 58.93 -27 43 59.0    55.7   6.2    8.7 3 31 58.92 -27 43 59.20  1.00  0.4 z-GOODS      
270 3 31 59.39 -27 51 59.2    34.8   6.5    5.4 3 31 59.37 -27 51 58.82  1.00  0.3 U-VIMOS      
271 3 31 59.63 -27 47 32.6    35.2   6.6    5.3 3 31 59.58 -27 47 32.14  0.99  0.5 Ks-MUSYC     
272 3 31 59.64 -27 36  0.3    58.5   7.3    7.8 3 31 59.63 -27 35 59.75  1.00  0.3 R-WFI        
273 3 31 59.80 -27 35 27.4    41.9   7.5    5.6 3 31 59.81 -27 35 27.17  0.99  0.3 v-GEMS       
274 3 31 59.85 -27 45 40.8   182.1  12.5   23.7 3 31 59.83 -27 45 40.50  0.99  0.1 IRAC-SIMPLE  
275 3 31 59.92 -27 58 56.1    37.9   7.2    5.3 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
276 3 32  0.16 -27 42  9.4    40.1   6.7    6.0 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
277 3 32  0.42 -28  2 22.7    64.1   7.9    8.1 3 32  0.41 -28  2 22.49  1.00  0.1 v-GEMS       
278 3 32  0.85 -27 35 57.1  1868.0  13.6  229.4 3 32  0.84 -27 35 56.76  1.00  0.1 R-WFI        
279 3 32  1.19 -27 33 14.2    64.6   7.8    8.3 3 32  1.15 -27 33 13.75  1.00  0.4 R-WFI        
280 3 32  1.32 -27 53 36.5    35.1   6.6    5.3 3 32  1.28 -27 53 36.10  1.00  0.3 Ks-MUSYC     
281 3 32  1.34 -28  4 40.5    52.2   8.4    6.2 3 32  1.36 -28  4 40.44  0.99  0.4 R-WFI        
282 3 32  1.41 -27 52 26.1    32.5   6.5    5.0 3 32  1.38 -27 52 24.53  0.99  1.3 24um-FIDEL   
283 3 32  1.44 -27 46 47.7 53640.0  52.0 4458.0 3 32  1.42 -27 46 46.99  1.00  0.4 Ks-MUSYC     
284 3 32  2.13 -27 41 28.9    56.9   6.8    8.4 3 32  2.14 -27 41 28.43  1.00  0.3 v-GEMS       
285 3 32  2.56 -28  3 21.2    50.6   8.0    6.2 3 32  2.56 -28  3 21.02  1.00  0.1 U-VIMOS      
286 3 32  2.83 -27 32 23.8    51.9   8.3    6.3 3 32  2.82 -27 32 23.17  1.00  0.4 R-WFI        
287 3 32  2.84 -27 56 13.2   266.2  12.5   35.9 3 32  2.82 -27 56 12.91  1.00  0.1 H-SOFI       
288 3 32  3.05 -27 35 16.9    50.9   7.3    6.8 3 32  3.04 -27 35 16.48  1.00  0.2 U-VIMOS      
289 3 32  3.19 -28  3 29.7   132.5   8.0   16.3 3 32  3.18 -28  3 29.38  1.00  0.1 v-GEMS       
290 3 32  3.30 -27 55 28.1    47.3   6.6    7.1 3 32  3.27 -27 55 27.80  1.00  0.1 H-SOFI       
291 3 32  3.68 -27 46  3.9    71.2   6.5   10.9 3 32  3.66 -27 46  3.65  1.00  0.2 z-GOODS      
292 3 32  3.88 -27 57  4.2    52.2   6.6    7.6 3 32  3.88 -27 57  4.32  1.00  0.4 R-WFI        
293 3 32  3.89 -27 58  5.2   319.5  14.3   35.6 3 32  3.88 -27 58  5.16  0.96  0.3 v-GEMS       
294 3 32  3.99 -27 43 37.4    37.0   6.4    5.8 3 32  3.99 -27 43 37.45  1.00  0.3 z-GOODS      
295 3 32  4.09 -27 58 48.4    43.0   7.3    5.9 3 32  4.05 -27 58 48.36  1.00  0.4 Ks-MUSYC     
296 3 32  4.33 -28  1 57.1    58.5   7.6    7.7 3 32  4.30 -28  1 56.78  1.00  0.1 24um-FIDEL   
297 3 32  4.34 -27 33  7.0    77.5   8.1    9.6 3 32  4.33 -27 33  6.84  1.00  0.1 R-WFI        
298 3 32  4.68 -28  0 57.8   202.7  15.2   20.8 3 32  4.67 -28  0 57.60  1.00  0.1 U-VIMOS      
299 3 32  4.69 -27 33 48.4    43.5   7.4    5.6 3 32  4.69 -27 33 47.84  0.99  0.3 R-WFI        
300 3 32  4.88 -27 41 27.7    38.5   6.7    5.7 3 32  4.85 -27 41 27.38  1.00  0.3 R-WFI        
301 3 32  4.89 -27 46 47.0    51.1   6.6   11.3 3 32  4.85 -27 46 46.96  0.91  0.5 z-GOODS      
302 3 32  4.96 -28  2 14.2    60.7   7.7    7.9 3 32  4.93 -28  2 14.14  1.00  0.3 R-WFI        
303 3 32  5.26 -28  4 15.3    66.6   7.9    8.2 3 32  5.23 -28  4 15.13  1.00  0.3 U-VIMOS      
304 3 32  5.55 -27 59 22.9    49.3   7.2    6.9 3 32  5.50 -27 59 21.98  0.99  0.8 24um-FIDEL   
305 3 32  5.78 -27 57 43.7    36.1   7.0    5.2 3 32  5.75 -27 57 42.88  0.94  0.6 R-WFI        
306 3 32  5.83 -27 48 20.3    49.0   6.3    7.8 3 32  5.82 -27 48 20.05  1.00  0.1 24um-FIDEL   
307 3 32  6.00 -27 45  7.4    35.8   6.2    5.8 3 32  6.00 -27 45  7.16  1.00  0.1 R-WFI        
308 3 32  6.11 -27 32 35.9 11230.0  60.8 1247.0 3 32  6.09 -27 32 35.52  1.00  0.1 R-WFI        
309 3 32  6.37 -27 56 26.8    46.7   6.6    7.0 3 32  6.38 -27 56 26.84  0.97  0.5 v-GEMS       
310 3 32  6.45 -27 47 29.1    85.7   6.5   13.2 3 32  6.44 -27 47 28.75  1.00  0.1 z-GOODS      
311 3 32  6.65 -28  0 14.5    49.9   7.2    6.9 3 32  6.62 -28  0 14.36  1.00  0.3 v-GEMS       
312 3 32  7.00 -28  1 36.4    62.7   7.3    8.4 3 32  6.99 -28  1 36.98  1.00  0.9 24um-FIDEL   
313 3 32  7.01 -27 56 10.5    46.0   6.6    7.0 3 32  6.96 -27 56 10.21  1.00  0.5 v-GEMS       
314 3 32  7.31 -27 51 20.8    86.2   6.3   13.5 3 32  7.32 -27 51 20.38  0.99  0.4 R-WFI        
315 3 32  7.60 -27 49 27.5    44.8   6.3    7.1 3 32  7.59 -27 49 26.76  1.00  0.5 z-GOODS      
316 3 32  7.78 -28  0 54.7    54.0   7.3    7.4 3 32  7.75 -28  0 54.90  1.00  0.5 U-VIMOS      
317 3 32  8.27 -27 58 14.0    36.6   6.8    5.2 3 32  8.23 -27 58 13.91  0.88  0.5 v-GEMS       
318 3 32  8.38 -27 40 46.7    42.9   6.7    6.4 3 32  8.35 -27 40 46.78  1.00  0.4 24um-FIDEL   
319 3 32  8.56 -27 46 48.4   232.5  13.8   25.4 3 32  8.53 -27 46 48.29  1.00  0.2 z-GOODS      
320 3 32  8.68 -27 47 34.6  2037.0  12.8  254.3 3 32  8.66 -27 47 34.37  1.00  0.1 z-GOODS      
321 3 32  8.68 -27 40 43.0    45.7   6.5    6.9 3 32  8.67 -27 40 42.89  1.00  0.1 z-GOODS      
322 3 32  8.80 -27 32 40.0    70.1   8.0    8.6 3 32  8.78 -27 32 39.66  1.00  0.1 R-WFI        
323 3 32  9.02 -27 58 29.7    42.2   7.0    6.0 3 32  9.00 -27 58 28.45  0.98  1.0 Ks-MUSYC     
324 3 32  9.39 -28  2  3.4    39.4   7.5    5.3 3 32  9.36 -28  2  3.37  1.00  0.3 24um-FIDEL   
325 3 32  9.72 -27 42 48.6   257.2  12.7   32.4 3 32  9.71 -27 42 48.10  1.00  0.3 z-GOODS      
326 3 32  9.79 -27 53 13.1    44.4   6.3    7.0 3 32  9.76 -27 53 12.84  1.00  0.2 v-GEMS       
327 3 32  9.81 -27 44 43.4    45.2   6.3    7.2 3 32  9.78 -27 44 42.43  0.98  0.8 z-GOODS      
328 3 32  9.82 -27 51  2.3    32.5   6.4    5.1 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
329 3 32  9.83 -27 35  4.0    56.5   7.3    7.7 3 32  9.83 -27 35  3.77  1.00  0.1 R-WFI        
330 3 32  9.86 -27 50 16.0    53.6   6.4    8.4 3 32  9.81 -27 50 15.94  1.00  0.4 24um-FIDEL   
331 3 32 10.08 -27 31 29.0    71.7   8.3    8.6 3 32 10.05 -27 31 28.24  0.95  0.6 R-WFI        
332 3 32 10.17 -27 59 38.5  1165.0  36.0   85.9 3 32 10.14 -27 59 38.26  1.00  0.2 R-WFI        
333 3 32 10.44 -27 55  6.6    39.8   6.4    6.2 3 32 10.43 -27 55  6.60  0.99  0.3 R-WFI        
334 3 32 10.59 -27 34  5.3    51.6   7.6    6.8 3 32 10.59 -27 34  5.23  1.00  0.2 U-VIMOS      
335 3 32 10.69 -28  4  0.3    71.1   8.0    8.9 3 32 10.62 -28  3 59.62  1.00  0.8 24um-FIDEL   
336 3 32 10.72 -28  5  4.4    53.7   8.3    6.5 3 32 10.69 -28  5  4.85  1.00  0.7 24um-FIDEL   
337 3 32 10.74 -27 48  7.7    54.9   6.3    8.7 3 32 10.72 -27 48  7.09  1.00  0.4 z-GOODS      
338 3 32 10.81 -27 46 28.2   206.0  12.3   27.1 3 32 10.79 -27 46 27.80  1.00  0.2 z-GOODS      
339 3 32 10.82 -27 59 26.4   279.3  31.6   12.0 3 32 10.82 -27 59 26.81  0.79  0.7 R-WFI        
340 3 32 10.86 -27 56 37.8    47.1   6.6    7.1 3 32 10.85 -27 56 38.08  1.00  0.5 U-VIMOS      
341 3 32 10.92 -27 44 15.3  3213.0  12.3  430.0 3 32 10.91 -27 44 14.93  1.00  0.1 z-GOODS      
342 3 32 10.93 -27 47 22.8    38.6   6.4    6.0 3 32 10.92 -27 47 22.81  1.00  0.2 z-GOODS      
343 3 32 11.00 -27 40 54.1   364.9  12.6   47.6 3 32 10.99 -27 40 53.76  1.00  0.1 U-VIMOS      
344 3 32 11.20 -27 34  3.4    45.4   7.6    6.0 3 32 11.17 -27 34  3.00  1.00  0.3 R-WFI        
345 3 32 11.37 -27 52 12.1    37.8   6.3    6.0 3 32 11.31 -27 52 13.22  0.95  1.5 24um-FIDEL   
346 3 32 11.52 -27 48 15.9    61.0   6.4    9.5 3 32 11.49 -27 48 15.66  1.00  0.2 z-GOODS      
347 3 32 11.53 -27 47 13.4   239.3  12.4   31.1 3 32 11.50 -27 47 13.09  1.00  0.2 z-GOODS      
348 3 32 11.66 -27 37 26.3  3871.0  13.2  489.7 3 32 11.64 -27 37 25.97  1.00  0.1 U-VIMOS      
349 3 32 11.73 -27 34 13.5    97.3   7.6   12.8 3 32 11.70 -27 34 13.40  1.00  0.2 R-WFI        
350 3 32 11.89 -27 38 20.6    46.8   7.0    6.7 3 32 11.89 -27 38 20.26  1.00  0.1 U-VIMOS      
351 3 32 11.96 -27 38 40.4    50.6   7.0    7.2 3 32 11.95 -27 38 40.20  1.00  0.1 R-WFI        
352 3 32 11.98 -27 33 58.2    45.6   7.6    6.0 3 32 11.98 -27 33 58.46  0.99  0.5 U-VIMOS      
353 3 32 12.04 -27 37 49.4    42.5   7.0    6.1 3 32 12.03 -27 37 49.04  1.00  0.1 R-WFI        
354 3 32 12.21 -28  5 17.0    60.6   8.3    7.3 3 32 12.18 -28  5 16.30  1.00  0.4 IRAC-SIMPLE  
355 3 32 12.39 -27 43 53.5    32.0   6.3    5.1 3 32 12.39 -27 43 53.62  1.00  0.4 z-GOODS      
356 3 32 12.45 -28  1  1.7    97.6   7.1   13.7 3 32 12.42 -28  1  1.70  1.00  0.4 v-GEMS       
357 3 32 12.52 -27 45 29.2    36.2   6.2    5.8 3 32 12.39 -27 45 29.95  0.74  1.8 24um-FIDEL   
358 3 32 12.70 -27 35 24.1    43.5   7.2    6.0 3 32 12.72 -27 35 23.64  1.00  0.5 U-VIMOS      
359 3 32 13.02 -27 42 28.1    33.8   6.5    5.2 3 32 13.04 -27 42 27.68  0.99  0.4 z-GOODS      
360 3 32 13.09 -27 43 50.9  1380.0  26.6  115.8 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
361 3 32 13.24 -27 40 43.7    58.9   6.4    9.0 3 32 13.24 -27 40 43.39  0.97  0.2 R-WFI        
362 3 32 13.25 -27 42 41.3    86.4   6.4   13.5 3 32 13.25 -27 42 40.86  1.00  0.2 z-GOODS      
363 3 32 13.36 -27 39 35.2    48.5   6.9    7.0 3 32 13.32 -27 39 35.03  1.00  0.2 24um-FIDEL   
364 3 32 13.41 -27 33  4.9    48.4   7.8    6.2 3 32 13.39 -27 33  4.93  0.97  0.3 R-WFI        
365 3 32 13.50 -27 49 53.1    44.0   6.4    6.9 3 32 13.48 -27 49 52.82  1.00  0.1 z-GOODS      
366 3 32 13.61 -27 34  4.3   102.6  18.5    8.3 3 32 13.58 -27 34  4.37  1.00  0.4 R-WFI        
367 3 32 13.65 -28  1  1.2    35.7   6.9    5.1 3 32 13.62 -28  1  1.06  1.00  0.3 v-GEMS       
368 3 32 13.85 -27 56  0.3    44.5   6.4    6.9 3 32 13.85 -27 55 59.95  1.00  0.2 24um-FIDEL   
369 3 32 14.17 -27 49 10.6    95.4   6.4   14.9 3 32 14.14 -27 49 10.09  0.98  0.4 U-VIMOS      
370 3 32 14.46 -27 45 40.8    34.9   6.2    5.6 3 32 14.43 -27 45 40.72  1.00  0.3 z-GOODS      
371 3 32 14.60 -27 43  5.8    32.1   6.4    5.0 3 32 14.60 -27 43  6.10  9.00  0.3 manual       
372 3 32 14.69 -28  2 20.2    44.9   7.1    6.0 3 32 14.65 -28  2 19.97  1.00  0.4 v-GEMS       
373 3 32 14.85 -27 56 40.9   109.7   6.5   16.9 3 32 14.83 -27 56 40.49  1.00  0.2 v-GEMS       
374 3 32 15.17 -28  5 22.7    50.8   7.9    6.3 3 32 15.14 -28  5 22.24  1.00  0.3 R-WFI        
375 3 32 15.34 -27 50 37.6    43.1   6.4    6.7 3 32 15.32 -27 50 37.25  1.00  0.1 H-GNS        
376 3 32 15.42 -27 37  6.8   117.9   6.9   17.1 3 32 15.41 -27 37  6.46  1.00  0.1 U-VIMOS      
377 3 32 15.52 -27 59 15.7    41.9   6.9    6.0 3 32 15.48 -27 59 15.29  1.00  0.5 v-GEMS       
378 3 32 15.85 -28  4  3.3    52.3   7.9    6.6 3 32 15.85 -28  4  3.14  1.00  0.1 U-VIMOS      
379 3 32 15.93 -28  3 47.4   186.9  18.9   15.1 3 32 15.89 -28  3 47.23  1.00  0.4 R-WFI        
380 3 32 15.96 -27 34 38.7   130.1   7.4   17.6 3 32 15.96 -27 34 38.17  1.00  0.3 R-WFI        
381 3 32 16.11 -27 39  4.1    49.2   7.0    7.0 3 32 16.08 -27 39  3.96  1.00  0.2 24um-FIDEL   
382 3 32 16.17 -27 49 41.8    34.2   6.4    5.3 3 32 16.16 -27 49 41.74  1.00  0.2 z-GOODS      
383 3 32 16.21 -27 39 30.7    74.9   7.0   10.7 3 32 16.20 -27 39 30.35  1.00  0.1 U-VIMOS      
384 3 32 16.66 -27 39 51.9    52.3   6.9    7.6 3 32 16.64 -27 39 52.13  0.99  0.5 U-VIMOS      
385 3 32 16.71 -28  4 24.4    69.4   8.0    8.7 3 32 16.71 -28  4 23.56  0.94  0.6 R-WFI        
386 3 32 17.07 -27 58 46.6  2952.0  12.9  378.2 3 32 17.06 -27 58 46.24  1.00  0.1 Ks-MUSYC     
387 3 32 17.09 -27 59 16.8   118.1   6.9   17.1 3 32 17.06 -27 59 16.62  1.00  0.3 U-VIMOS      
388 3 32 17.16 -27 43  3.5   113.7  12.7   14.3 3 32 17.14 -27 43  3.29  1.00  0.1 z-GOODS      
389 3 32 17.19 -27 52 21.0    85.2   6.3   13.5 3 32 17.17 -27 52 20.86  1.00  0.1 z-GOODS      
390 3 32 17.30 -27 49  8.6    39.2   6.4    6.1 3 32 17.28 -27 49  8.18  0.93  0.2 z-GOODS      
391 3 32 17.47 -27 50  3.1    32.9   6.3    5.2 3 32 17.44 -27 50  3.05  1.00  0.3 Ks-ISAAC     
392 3 32 17.55 -27 58 55.6    34.9   7.0    5.0 3 32 17.50 -27 58 55.42  0.99  0.5 R-WFI        
393 3 32 17.73 -28  2 28.8    48.4   7.5    6.5 3 32 17.72 -28  2 29.36  1.00  0.9 Ks-MUSYC     
394 3 32 17.87 -27 50 59.3   108.9  19.8    6.8 3 32 17.87 -27 50 59.28  1.00  0.3 z-GOODS      
395 3 32 17.96 -27 46 40.3    33.0   6.2    5.3 3 32 17.94 -27 46 39.68  0.99  0.4 Ks-ISAAC     
396 3 32 18.03 -27 47 18.8   513.6  11.6   72.8 3 32 18.01 -27 47 18.53  1.00  0.0 z-GOODS      
397 3 32 18.04 -27 49 53.3    37.8   6.3    6.0 3 32 18.03 -27 49 53.08  1.00  0.0 z-GOODS      
398 3 32 18.26 -28  0  7.9    36.1   6.9    5.2 3 32 18.30 -28  0  8.28  0.70  0.9 U-VIMOS      
399 3 32 18.35 -27 50 55.7    50.9   6.2    8.1 3 32 18.34 -27 50 55.18  1.00  0.3 z-GOODS      
400 3 32 18.53 -27 31 46.2   131.0  14.9   23.8 3 32 18.50 -27 31 45.59  1.00  0.4 24um-FIDEL   
401 3 32 18.63 -27 38  5.9    47.6   6.9    6.9 3 32 18.60 -27 38  5.17  1.00  0.5 24um-FIDEL   
402 3 32 18.86 -27 51 36.2    36.0   6.2    5.8 3 32 18.83 -27 51 35.50  0.97  0.5 z-GOODS      
403 3 32 19.06 -27 52 14.9    49.5   6.2    8.0 3 32 19.04 -27 52 14.81  0.99  0.2 z-GOODS      
404 3 32 19.09 -27 44 30.0    46.7   6.2    7.5 3 32 19.11 -27 44 29.98  0.96  0.5 U-VIMOS      
405 3 32 19.10 -28  3 21.9    48.1   7.8    6.2 3 32 19.10 -28  3 21.74  1.00  0.1 U-VIMOS      
406 3 32 19.14 -27 52 18.2    36.7   6.2    5.9 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
407 3 32 19.17 -27 54  7.5 10650.0  48.0  433.1 3 32 19.28 -27 54  6.05  9.00  2.0 R-WFI        
408 3 32 19.19 -27 31 39.2    88.4   7.8   10.8 3 32 19.16 -27 31 38.39  0.95  0.6 R-WFI        
409 3 32 19.29 -27 54  1.3    32.2   6.2    5.2 3 32 19.27 -27 54  1.69  0.97  0.7 v-GEMS       
410 3 32 19.31 -27 52 19.2    39.1   6.2    6.3 3 32 19.30 -27 52 19.38  1.00  0.4 z-GOODS      
411 3 32 19.40 -27 40 52.0    55.8   6.5    8.6 3 32 19.38 -27 40 51.60  1.00  0.2 z-GOODS      
412 3 32 19.52 -27 52 17.8   175.7  11.9   24.6 3 32 19.51 -27 52 17.69  1.00  0.2 z-GOODS      
413 3 32 19.70 -27 46  2.5    43.2   6.2    7.0 3 32 19.68 -27 46  1.81  1.00  0.4 24um-FIDEL   
414 3 32 19.81 -27 41 23.2   180.9  12.4   23.8 3 32 19.81 -27 41 22.74  1.00  0.3 z-GOODS      
415 3 32 19.92 -27 57 20.6    85.3   6.7   12.7 3 32 19.90 -27 57 20.38  1.00  0.1 R-WFI        
416 3 32 20.01 -27 57  5.3    33.2   6.6    5.0 3 32 20.00 -27 57  4.97  1.00  0.0 v-GEMS       
417 3 32 20.10 -27 44 24.2    33.0   6.2    5.3 3 32 20.06 -27 44 24.79  9.01  0.8 U-VIMOS      
418 3 32 20.13 -27 34 23.6    36.8   7.4    5.0 3 32 20.13 -27 34 23.84  1.00  0.5 U-VIMOS      
419 3 32 20.28 -27 52 22.3    64.5   6.2   10.4 3 32 20.26 -27 52 22.04  1.00  0.1 z-GOODS      
420 3 32 20.41 -27 56 27.7    32.8   6.5    5.0 3 32 20.51 -27 56 28.79  9.00  1.7 R-WFI        
421 3 32 20.66 -27 42 35.4    31.3   6.2    5.0 3 32 20.64 -27 42 34.96  0.98  0.2 z-GOODS      
422 3 32 20.73 -27 56 42.5    33.6   6.5    5.1 3 32 20.71 -27 56 42.32  1.00  0.1 z-GOODS      
423 3 32 20.95 -27 47  6.0    40.9   6.2    6.6 3 32 20.92 -27 47  5.42  1.00  0.4 z-GOODS      
424 3 32 20.97 -27 33 46.4    67.5   7.3    9.1 3 32 20.96 -27 33 46.12  1.00  0.1 R-WFI        
425 3 32 21.08 -27 35 30.4   340.2  13.4   42.8 3 32 21.07 -27 35 30.05  1.00  0.1 R-WFI        
426 3 32 21.29 -27 44 35.9   234.2  12.1   31.2 3 32 21.28 -27 44 35.63  1.00  0.1 z-GOODS      
427 3 32 21.67 -28  4 52.8    39.7   7.9    5.0 3 32 21.54 -28  4 51.38  0.70  1.8 24um-FIDEL   
428 3 32 21.74 -28  1 53.7   105.7   7.3   14.4 3 32 21.71 -28  1 53.36  1.00  0.3 v-GEMS       
429 3 32 21.76 -27 52 17.3    32.3   6.1    5.2 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
430 3 32 21.92 -27 40  1.8    41.8   6.8    6.1 3 32 21.92 -27 40  1.52  9.00  0.3 manual       
431 3 32 22.02 -27 42 44.1    37.1   6.1    6.1 3 32 22.03 -27 42 43.27  0.60  0.6 R-WFI        
432 3 32 22.03 -27 54 29.0    33.7   6.2    5.4 3 32 22.02 -27 54 28.44  1.00  0.4 z-GOODS      
433 3 32 22.16 -28  2  2.9    69.7   7.2    9.7 3 32 22.15 -28  2  2.69  1.00  0.1 U-VIMOS      
434 3 32 22.18 -27 49 36.4    40.4   6.3    6.4 3 32 22.19 -27 49 36.73  0.62  0.6 z-GOODS      
435 3 32 22.26 -27 48  4.9    34.9   6.2    5.6 3 32 22.28 -27 48  4.46  1.00  0.4 H-GNS        
436 3 32 22.49 -27 49 35.1    66.3   6.3   10.6 3 32 22.47 -27 49 34.90  1.00  0.1 R-WFI        
437 3 32 22.54 -27 48  4.6    38.7   6.2    6.2 3 32 22.53 -27 48  4.32  1.00  0.1 U-VIMOS      
438 3 32 22.61 -28  0 24.0   509.4  30.8   20.7 3 32 22.58 -28  0 23.65  1.00  0.3 U-VIMOS      
439 3 32 22.61 -27 44 26.2   106.5   6.2   17.0 3 32 22.59 -27 44 25.84  1.00  0.2 z-GOODS      
440 3 32 22.71 -27 41 27.0    38.7   6.4    6.0 3 32 22.72 -27 41 26.52  0.97  0.3 z-GOODS      
441 3 32 22.83 -27 55 30.1    36.8   6.4    5.8 3 32 22.82 -27 55 29.93  1.00  0.1 H-GNS        
442 3 32 22.86 -27 32 13.0    89.0   8.1   11.0 3 32 22.83 -27 32 12.48  1.00  0.3 R-WFI        
443 3 32 23.00 -27 54 52.8    45.8   6.2    7.4 3 32 23.00 -27 54 52.42  1.00  0.2 v-GEMS       
444 3 32 23.27 -27 31 31.1    78.7   8.3    9.5 3 32 23.23 -27 31 31.12  1.00  0.4 IRAC-SIMPLE  
445 3 32 23.44 -28  4 56.4    44.2   8.1    5.5 3 32 23.44 -28  4 55.67  1.00  0.5 IRAC-SIMPLE  
446 3 32 23.68 -27 49 38.7    41.5   6.3    6.6 3 32 23.66 -27 49 38.14  1.00  0.4 U-VIMOS      
447 3 32 23.69 -27 36 48.7   258.9  15.9   24.1 3 32 23.68 -27 36 48.20  1.00  0.3 U-VIMOS      
448 3 32 23.81 -27 58 45.8   254.9  14.5   26.9 3 32 23.79 -27 58 45.59  1.00  0.1 R-WFI        
449 3 32 24.22 -27 58  0.6    56.6   6.2    8.5 3 32 24.19 -27 58  0.23  1.00  0.1 H-SOFI       
450 3 32 24.32 -28  1 14.4   118.3   7.3   16.2 3 32 24.29 -28  1 14.27  1.00  0.2 R-WFI        
451 3 32 24.54 -27 54 43.2    48.8   6.2    7.9 3 32 24.53 -27 54 42.95  1.00  0.0 z-GOODS      
452 3 32 24.54 -27 40 10.9    37.4   7.5    5.0 3 32 24.54 -27 40 10.45  1.00  0.3 z-GOODS      
453 3 32 24.69 -27 53 34.4    63.1   6.3   10.0 3 32 24.66 -27 53 34.30  1.00  0.2 z-GOODS      
454 3 32 25.06 -27 38 22.9   148.9  15.9   14.3 3 32 25.06 -27 38 22.56  1.00  0.2 U-VIMOS      
455 3 32 25.18 -27 54 50.1   116.8  14.0   12.3 3 32 25.16 -27 54 50.15  1.00  0.3 z-GOODS      
456 3 32 25.18 -27 42 19.2    66.0   6.2   10.6 3 32 25.16 -27 42 18.79  1.00  0.2 z-GOODS      
457 3 32 25.92 -27 39 30.8    50.0   6.9    7.3 3 32 25.94 -27 39 30.31  9.00  0.5 manual       
458 3 32 26.41 -27 40  8.8    35.8   6.9    5.2 3 32 26.43 -27 40  9.98  9.00  1.2 z-GOODS      
459 3 32 26.44 -27 34 34.2    37.1   7.0    5.2 3 32 26.43 -27 34 34.28  1.00  0.3 R-WFI        
460 3 32 26.52 -27 40 35.8    35.3   6.8    5.1 3 32 26.50 -27 40 35.54  1.00  0.2 z-GOODS      
461 3 32 26.54 -27 32 42.4   111.9   7.6   14.5 3 32 26.52 -27 32 42.04  1.00  0.2 R-WFI        
462 3 32 26.73 -27 36 14.0    59.1   7.3    8.1 3 32 26.72 -27 36 13.79  1.00  0.1 R-WFI        
463 3 32 26.77 -28  4 54.2   207.2  15.7   21.7 3 32 26.76 -28  4 54.34  9.00  0.2 manual       
464 3 32 26.98 -27 41  7.5 20240.0  62.0 1209.0 3 32 26.98 -27 41  5.03  0.82  2.2 24um-FIDEL   
465 3 32 27.11 -28  4 47.5    45.7   8.2    5.6 3 32 27.08 -28  4 48.11  1.00  0.9 24um-FIDEL   
466 3 32 27.13 -28  1 24.9    43.4   7.0    5.9 3 32 27.12 -28  1 24.28  1.00  0.3 v-GEMS       
467 3 32 27.25 -27 55 59.9    43.3   6.4    6.8 3 32 27.25 -27 55 59.59  1.00  0.1 U-VIMOS      
468 3 32 27.50 -27 39 21.1    34.0   6.8    5.0 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
469 3 32 27.74 -27 50 41.0    66.0   6.1   10.8 3 32 27.72 -27 50 40.81  1.00  0.1 z-GOODS      
470 3 32 27.82 -27 37 49.9   103.1   6.9   14.8 3 32 27.80 -27 37 49.37  1.00  0.3 R-WFI        
471 3 32 28.00 -27 46 39.6    86.3   6.1   14.1 3 32 27.99 -27 46 39.25  1.00  0.1 z-GOODS      
472 3 32 28.25 -27 51 16.8    31.9   6.2    5.1 3 32 28.27 -27 51 16.85  0.99  0.5 U-VIMOS      
473 3 32 28.36 -27 38 42.3   125.4   6.8   18.4 3 32 28.36 -27 38 41.71  1.00  0.4 z-GOODS      
474 3 32 28.41 -27 58 48.7    42.5   6.8    6.2 3 32 28.40 -27 58 49.51  0.97  1.1 24um-FIDEL   
475 3 32 28.43 -27 58 10.0   176.2  26.9    8.4 3 32 28.41 -27 58  9.98  1.00  0.3 U-VIMOS      
476 3 32 28.52 -27 46 58.2    55.0   6.1    9.0 3 32 28.50 -27 46 58.12  1.00  0.2 Ks-ISAAC     
477 3 32 28.58 -27 35 37.0    71.8   7.2   10.0 3 32 28.56 -27 35 36.85  1.00  0.2 R-WFI        
478 3 32 28.75 -27 46 20.6   263.3  12.4   33.3 3 32 28.74 -27 46 20.39  1.00  0.1 z-GOODS      
479 3 32 28.83 -27 43 55.7  4814.0 103.0   76.3 3 32 28.81 -27 43 55.67  1.00  0.2 z-GOODS      
480 3 32 29.11 -27 31 44.8    50.7   8.1    6.3 3 32 29.09 -27 31 44.54  1.00  0.1 IRAC-SIMPLE  
481 3 32 29.15 -27 35 42.0    69.5   7.2    9.7 3 32 29.14 -27 35 41.42  1.00  0.3 R-WFI        
482 3 32 29.17 -27 33 43.1    38.3   7.3    5.2 3 32 29.25 -27 33 42.55  0.94  1.4 24um-FIDEL   
483 3 32 29.36 -28  3 29.1   180.5  14.5   21.2 3 32 29.33 -28  3 29.02  0.99  0.3 R-WFI        
484 3 32 29.39 -27 35  7.7    62.0   7.1    8.7 3 32 29.39 -27 35  7.87  0.99  0.4 R-WFI        
485 3 32 29.44 -27 55 38.7    37.5   6.3    6.0 3 32 29.44 -27 55 38.24  1.00  0.3 z-GOODS      
486 3 32 29.64 -28  0 19.7    45.5   7.0    6.5 3 32 29.68 -28  0 18.76  1.00  1.1 24um-FIDEL   
487 3 32 29.88 -27 44 25.0  1068.0  31.5   44.5 3 32 29.88 -27 44 24.43  1.00  0.4 z-GOODS      
488 3 32 29.99 -27 44  5.2   452.2  22.0   27.3 3 32 29.99 -27 44  4.85  1.00  0.2 z-GOODS      
489 3 32 30.06 -27 45 24.0    33.5   6.1    5.5 3 32 30.06 -27 45 23.51  1.00  0.3 z-GOODS      
490 3 32 30.57 -27 59 11.6   461.5  23.6   25.8 3 32 30.55 -27 59 11.29  1.00  0.1 v-GEMS       
491 3 32 31.11 -27 35 34.1    39.3   7.0    5.6 3 32 31.09 -27 35 34.01  1.00  0.2 v-GEMS       
492 3 32 31.15 -28  4 44.2    42.7   8.4    5.1 3 32 31.14 -28  4 43.90  1.00  0.1 R-WFI        
493 3 32 31.17 -27 39 18.1    59.1   6.7    8.6 3 32 31.16 -27 39 17.78  1.00  0.1 U-VIMOS      
494 3 32 31.25 -27 37  8.1    38.7   7.1    5.5 3 32 31.21 -27 37  7.90  1.00  0.3 R-WFI        
495 3 32 31.43 -27 58 52.2    55.6   6.7    8.2 3 32 31.38 -27 58 52.03  0.90  0.5 U-VIMOS      
496 3 32 31.49 -27 46 23.4    84.2   6.1   13.8 3 32 31.46 -27 46 23.20  1.00  0.3 z-GOODS      
497 3 32 31.54 -27 50 28.6    45.7   6.2    7.4 3 32 31.56 -27 50 28.72  0.91  0.5 R-WFI        
498 3 32 31.66 -27 34 15.9    75.4   7.2   10.5 3 32 31.68 -27 34 15.35  0.99  0.5 U-VIMOS      
499 3 32 31.74 -28  4 36.0   396.3  35.9    8.3 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
500 3 32 32.02 -28  3  9.9 27100.0  60.0 2257.5 3 32 32.00 -28  3  9.83  1.00  0.3 R-WFI        
501 3 32 32.09 -27 33 10.1   127.8   7.6   16.8 3 32 32.10 -27 33  9.90  1.00  0.2 U-VIMOS      
502 3 32 32.16 -28  5  7.3    65.5   8.5    7.7 3 32 32.12 -28  5  7.08  0.97  0.4 R-WFI        
503 3 32 32.19 -28  4 26.7   100.9   8.4   11.9 3 32 32.17 -28  4 26.83  1.00  0.5 IRAC-SIMPLE  
504 3 32 32.58 -28  3  2.2   501.8  15.4   54.0 3 32 32.55 -28  3  1.94  1.00  0.1 Ks-MUSYC     
505 3 32 32.81 -27 46  8.0    51.1   6.1    8.4 3 32 32.80 -27 46  7.72  1.00  0.1 v-GEMS       
506 3 32 32.91 -27 54 51.9    34.0   6.2    5.5 3 32 32.88 -27 54 51.84  1.00  0.2 z-GOODS      
507 3 32 32.99 -27 50 29.8    38.2   6.1    6.3 3 32 33.00 -27 50 30.16  1.00  0.7 z-GOODS      
508 3 32 33.44 -27 52 28.2   107.3   6.3   17.2 3 32 33.41 -27 52 27.98  1.00  0.1 24um-FIDEL   
509 3 32 33.51 -28  0 40.2    83.7   7.0   12.0 3 32 33.51 -28  0 39.89  1.00  0.1 U-VIMOS      
510 3 32 33.57 -27 39 28.9    43.3   6.9    6.3 3 32 33.55 -27 39 28.87  1.00  0.2 z-GOODS      
511 3 32 33.65 -27 33 36.2    40.7   7.5    5.4 3 32 33.64 -27 33 34.63  0.71  1.3 Ks-MUSYC     
512 3 32 33.75 -27 36 12.7    35.8   7.1    5.1 3 32 33.74 -27 36 12.42  1.00  0.1 v-GEMS       
513 3 32 34.17 -27 56 39.8    32.9   6.3    5.0 3 32 34.16 -27 56 39.91  0.99  0.4 Ks-MUSYC     
514 3 32 34.23 -27 36  9.6    43.9   7.1    6.2 3 32 34.20 -27 36  9.22  1.00  0.3 R-WFI        
515 3 32 34.40 -27 33 56.3    38.7   7.4    5.2 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
516 3 32 34.49 -27 50  4.7    48.1   6.2    7.8 3 32 34.46 -27 50  4.99  0.97  0.6 z-GOODS      
517 3 32 34.63 -27 42 24.4    32.5   6.3    5.2 3 32 34.61 -27 42 24.16  1.00  0.1 z-GOODS      
518 3 32 34.74 -27 39 57.6    51.1   6.8    7.5 3 32 34.74 -27 39 57.46  1.00  0.2 z-GOODS      
519 3 32 34.90 -28  0 45.7   109.4  15.5   11.0 3 32 34.89 -28  0 45.65  1.00  0.2 v-GEMS       
520 3 32 34.96 -27 54 55.2   204.4  17.9   14.8 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
521 3 32 34.98 -27 55 33.5   453.0  36.0    7.7 3 32 35.06 -27 55 33.20  9.00  1.1 U-VIMOS      
522 3 32 34.98 -27 59 13.5    37.1   6.8    5.5 3 32 34.96 -27 59 13.24  0.99  0.2 v-GEMS       
523 3 32 35.16 -27 47 14.2    31.4   6.1    5.1 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
524 3 32 35.38 -27 35 19.5    99.6   7.1   14.0 3 32 35.36 -27 35 19.03  1.00  0.2 v-GEMS       
525 3 32 35.62 -28  0 59.7    43.5   7.2    6.0 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
526 3 32 35.72 -27 49 16.2    49.1   6.2    8.0 3 32 35.71 -27 49 16.03  1.00  0.1 z-GOODS      
527 3 32 36.10 -28  1 37.8    84.7   7.2   11.8 3 32 36.07 -28  1 37.52  1.00  0.2 v-GEMS       
528 3 32 36.11 -27 33  4.1    49.4   7.8    6.3 3 32 36.10 -27 33  3.53  1.00  0.3 IRAC-SIMPLE  
529 3 32 36.16 -27 42 22.6    35.4   6.4    5.5 3 32 36.16 -27 42 21.82  0.91  0.5 U-VIMOS      
530 3 32 36.19 -27 49 32.0    64.6   6.1   10.6 3 32 36.18 -27 49 31.84  1.00  0.1 z-GOODS      
531 3 32 36.20 -27 51 27.2    30.2   6.1    5.0 3 32 36.17 -27 51 26.50  0.99  0.5 z-GOODS      
532 3 32 36.42 -28  0 51.1    54.5   7.1    7.7 3 32 36.47 -28  0 51.16  0.98  1.0 24um-FIDEL   
533 3 32 36.44 -27 33 43.4    96.3   7.7   12.5 3 32 36.44 -27 33 43.13  1.00  0.2 U-VIMOS      
534 3 32 36.53 -27 34 53.4   132.4   7.3   18.1 3 32 36.52 -27 34 53.54  0.97  0.4 U-VIMOS      
535 3 32 36.90 -27 31 53.7    50.9   8.0    6.4 3 32 36.93 -27 31 53.44  0.94  0.5 R-WFI        
536 3 32 36.95 -27 46 31.7    31.4   6.1    5.1 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
537 3 32 37.22 -27 51 28.2    38.9   6.1    6.4 3 32 37.20 -27 51 27.79  1.00  0.2 U-VIMOS      
538 3 32 37.23 -27 57 48.3   104.5   6.8   15.4 3 32 37.23 -27 57 48.13  1.00  0.1 U-VIMOS      
539 3 32 37.28 -27 56 54.4    39.9   6.7    6.0 3 32 37.26 -27 56 54.71  0.68  0.6 R-WFI        
540 3 32 37.28 -27 51 36.4    32.9   6.1    5.4 3 32 37.30 -27 51 36.14  0.95  0.4 R-WFI        
541 3 32 37.48 -27 35 48.1    42.7   7.1    6.0 3 32 37.47 -27 35 47.87  1.00  0.1 R-WFI        
542 3 32 37.74 -27 50  0.5   173.9  11.9   23.6 3 32 37.74 -27 50  0.42  1.00  0.2 z-GOODS      
543 3 32 37.77 -27 52 12.5    87.1   6.1   14.3 3 32 37.76 -27 52 12.29  1.00  0.1 z-GOODS      
544 3 32 37.92 -27 35 50.2    47.4   6.8    6.7 3 32 37.90 -27 35 49.99  1.00  0.1 v-GEMS       
545 3 32 37.93 -27 42 15.6    32.1   6.3    5.0 3 32 37.90 -27 42 14.76  0.93  0.7 U-VIMOS      
546 3 32 38.00 -27 44  0.9    33.5   6.4    5.2 3 32 37.99 -27 44  0.82  0.99  0.3 24um-FIDEL   
547 3 32 38.01 -27 32  0.0    69.8   7.7    8.7 3 32 37.99 -27 31 59.63  1.00  0.1 24um-FIDEL   
548 3 32 38.77 -27 32  7.4    67.8   8.0    8.5 3 32 38.77 -27 32  7.15  1.00  0.2 R-WFI        
549 3 32 38.80 -27 44 49.5    58.0   6.3    9.2 3 32 38.79 -27 44 48.91  1.00  0.4 z-GOODS      
550 3 32 38.83 -27 49 56.2    63.9   6.2   10.3 3 32 38.82 -27 49 56.35  1.00  0.4 z-GOODS      
551 3 32 38.90 -27 57 50.9    34.5   6.7    5.1 3 32 38.89 -27 57 50.98  0.98  0.3 R-WFI        
552 3 32 38.92 -27 59 19.0    56.4   6.7    8.2 3 32 38.88 -27 59 18.71  1.00  0.4 R-WFI        
553 3 32 38.93 -27 57  0.8   176.1  12.9   22.0 3 32 38.94 -27 57  0.65  1.00  0.4 R-WFI        
554 3 32 39.19 -27 53 57.8    60.9   6.2    9.8 3 32 39.19 -27 53 57.73  1.00  0.2 z-GOODS      
555 3 32 39.26 -27 53 26.5    34.4   6.2    5.5 3 32 39.26 -27 53 26.09  0.98  0.2 z-GOODS      
556 3 32 39.31 -28  3 10.9   142.1  24.6    7.9 3 32 39.34 -28  3 11.23  0.75  0.8 R-WFI        
557 3 32 39.41 -27 54 11.9    53.6   6.2    8.6 3 32 39.41 -27 54 11.77  1.00  0.2 z-GOODS      
558 3 32 39.49 -27 53  1.7   107.0   6.2   17.3 3 32 39.48 -27 53  1.64  1.00  0.2 z-GOODS      
559 3 32 39.63 -28  1 11.2    63.7   7.3    8.7 3 32 39.62 -28  1 10.96  1.00  0.1 v-GEMS       
560 3 32 39.70 -27 48 51.1    49.6   6.2    8.0 3 32 39.67 -27 48 50.62  0.99  0.4 z-GOODS      
561 3 32 39.73 -28  3 11.6   113.7   7.8   14.6 3 32 39.73 -28  3 11.48 10.00  0.1 Ks-MUSYC     
562 3 32 40.04 -27 38  9.2    40.1   7.3    5.5 3 32 40.05 -27 38  8.63  1.00  0.5 U-VIMOS      
563 3 32 40.14 -27 37 18.5    43.7   7.1    6.2 3 32 40.15 -27 37 18.44  1.00  0.3 U-VIMOS      
564 3 32 40.75 -27 55  5.4    52.6   6.3    8.3 3 32 40.76 -27 55  5.34  1.00  0.4 z-GOODS      
565 3 32 40.85 -27 55 47.0   185.7  11.9   25.9 3 32 40.84 -27 55 46.70  1.00  0.1 z-GOODS      
566 3 32 40.86 -28  4 23.3    97.2   8.2   11.9 3 32 40.83 -28  4 23.20  0.99  0.3 R-WFI        
567 3 32 41.63 -28  1 28.0   575.2  13.8   69.9 3 32 41.61 -28  1 27.73  1.00  0.1 R-WFI        
568 3 32 42.00 -27 39 49.7   406.8  14.6   41.6 3 32 41.99 -27 39 49.32  1.00  0.2 R-WFI        
569 3 32 42.21 -27 57 51.7    44.4   6.8    6.5 3 32 42.20 -27 57 51.44  1.00  0.0 v-GEMS       
570 3 32 42.35 -28  4 45.0    51.7   8.3    6.2 3 32 42.31 -28  4 45.12  0.98  0.5 R-WFI        
571 3 32 42.58 -27 38 16.4 90450.0  60.2 4544.0 3 32 42.62 -27 38 16.08  0.99  0.8 H-SOFI       
572 3 32 42.59 -27 38 26.2   182.1  18.4   14.5 3 32 42.58 -27 38 26.09  1.00  0.1 R-WFI        
573 3 32 42.81 -27 46  5.9    36.2   6.3    5.7 3 32 42.81 -27 46  5.66  1.00  0.2 z-GOODS      
574 3 32 42.92 -27 35 57.4    39.9   7.2    5.6 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
575 3 32 43.13 -27 56 35.8    41.9   6.5    6.4 3 32 43.10 -27 56 35.74  1.00  0.3 24um-FIDEL   
576 3 32 43.20 -27 55 14.4    57.1   6.3    8.9 3 32 43.20 -27 55 14.59  0.99  0.4 U-VIMOS      
577 3 32 43.27 -27 47 57.8    31.8   6.2    5.1 3 32 43.26 -27 47 56.15  0.95  1.4 Ks-ISAAC     
578 3 32 43.99 -27 33 37.4    47.9   7.7    6.1 3 32 44.01 -27 33 36.97  0.99  0.4 R-WFI        
579 3 32 44.06 -27 51 43.8   260.5  14.0   27.1 3 32 44.05 -27 51 43.27  1.00  0.3 z-GOODS      
580 3 32 44.22 -27 57 44.4    66.3   6.7    9.9 3 32 44.20 -27 57 44.53  0.99  0.4 v-GEMS       
581 3 32 44.28 -27 51 41.2   294.0  11.4   43.1 3 32 44.27 -27 51 41.11  1.00  0.2 z-GOODS      
582 3 32 44.45 -27 41  8.4    33.8   6.5    5.2 3 32 44.42 -27 41  8.05  1.00  0.2 v-GEMS       
583 3 32 44.66 -27 42  2.6    58.0   6.6    8.8 3 32 44.65 -27 42  2.48  1.00  0.2 v-GEMS       
584 3 32 44.88 -27 47 27.9   127.1  19.7    8.8 3 32 44.86 -27 47 27.56  1.00  0.1 z-GOODS      
585 3 32 45.04 -27 54 39.5    62.2   6.2    9.8 3 32 45.02 -27 54 39.56  1.00  0.3 z-GOODS      
586 3 32 45.35 -28  5 20.1    46.0   8.5    5.4 3 32 45.39 -28  5 19.54  0.95  0.7 R-WFI        
587 3 32 45.42 -28  4 50.3  3458.0  32.3   70.2 3 32 45.33 -28  4 50.12  0.96  1.0 IRAC-SIMPLE  
588 3 32 45.83 -28  5  2.5    41.8   8.3    5.0 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
589 3 32 45.91 -27 34 57.9    51.6   7.1    6.8 3 32 45.91 -27 34 57.72  1.00  0.1 U-VIMOS      
590 3 32 45.97 -27 53 16.0   170.1  12.5   21.5 3 32 45.96 -27 53 15.72  0.99  0.1 R-WFI        
591 3 32 45.98 -27 57 45.3   315.3  61.5    5.7 3 32 45.96 -27 57 45.50  1.00  0.4 U-VIMOS      
592 3 32 46.33 -27 53 27.0    83.9   6.2   13.5 3 32 46.35 -27 53 26.88  0.99  0.3 U-VIMOS      
593 3 32 46.85 -27 51 21.0    96.7   6.2   15.7 3 32 46.84 -27 51 21.20  0.98  0.5 z-GOODS      
594 3 32 46.88 -27 42 15.5   107.2   6.5   16.5 3 32 46.86 -27 42 14.94  1.00  0.3 24um-FIDEL   
595 3 32 46.97 -27 39  3.1   105.5   7.0   15.1 3 32 46.96 -27 39  2.99  1.00  0.1 U-VIMOS      
596 3 32 47.33 -27 42 47.8    66.0   6.4   10.2 3 32 47.31 -27 42 48.02  1.00  0.5 z-GOODS      
597 3 32 47.52 -28  2 58.4    43.6   7.6    5.7 3 32 47.52 -28  2 58.52  1.00  0.4 R-WFI        
598 3 32 47.59 -27 44 52.3    45.2   6.3    7.2 3 32 47.61 -27 44 52.26  0.96  0.4 v-GEMS       
599 3 32 47.90 -27 42 33.3   206.8  12.6   26.4 3 32 47.91 -27 42 32.87  1.00  0.3 U-VIMOS      
600 3 32 47.99 -27 54 16.4    42.6   6.5    6.6 3 32 47.96 -27 54 16.27  0.97  0.2 IRAC-SIMPLE  
601 3 32 48.19 -27 52 56.7    32.8   6.2    5.3 3 32 48.18 -27 52 56.60  1.00  0.1 z-GOODS      
602 3 32 48.30 -27 56 26.9    83.0   6.5   12.8 3 32 48.30 -27 56 26.92  1.00  0.3 U-VIMOS      
603 3 32 48.55 -27 49 34.7    93.7   6.3   14.9 3 32 48.57 -27 49 34.36  0.97  0.4 z-GOODS      
604 3 32 49.19 -27 40 50.9  5697.0  42.8  747.9 3 32 49.19 -27 40 50.48  1.00  0.2 v-GEMS       
605 3 32 49.25 -28  3 44.9    46.9   7.8    6.0 3 32 49.22 -28  3 44.64  1.00  0.2 R-WFI        
606 3 32 49.33 -27 58 44.8   221.4  13.6   26.2 3 32 49.33 -27 58 45.19  0.99  0.7 H-SOFI       
607 3 32 49.39 -27 36 36.6    45.1   7.3    6.2 3 32 49.39 -27 36 36.22  1.00  0.2 v-GEMS       
608 3 32 49.42 -27 42 35.4  3700.0  29.2  482.5 3 32 49.42 -27 42 35.14  1.00  0.1 U-VIMOS      
609 3 32 49.94 -27 34 45.9   211.9  20.1   15.5 3 32 49.92 -27 34 45.70  1.00  0.1 v-GEMS       
610 3 32 49.96 -27 34 32.8   385.1  17.5   32.2 3 32 49.95 -27 34 32.74  1.00  0.2 v-GEMS       
611 3 32 50.86 -27 31 41.7   119.6  20.8    8.4 3 32 50.84 -27 31 41.16  1.00  0.3 R-WFI        
612 3 32 50.87 -28  3 17.8    74.3   7.5    9.7 3 32 50.86 -28  3 17.64  1.00  0.1 v-GEMS       
613 3 32 51.08 -27 31 45.8    48.1   7.9    6.1 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
614 3 32 51.60 -27 59 18.7    38.2   6.8    5.4 3 32 51.59 -27 59 18.46  1.00  0.1 U-VIMOS      
615 3 32 51.66 -27 39 37.0    71.6   6.9   10.4 3 32 51.65 -27 39 36.79  1.00  0.1 v-GEMS       
616 3 32 51.74 -27 49 51.1    32.6   6.2    5.3 3 32 51.73 -27 49 51.02  1.00  0.2 z-GOODS      
617 3 32 51.80 -27 59 56.4    87.5   7.1   12.3 3 32 51.79 -27 59 56.18  1.00  0.0 U-VIMOS      
618 3 32 51.84 -27 44 37.0    96.4  13.8   11.0 3 32 51.84 -27 44 36.78  1.00  0.1 v-GEMS       
619 3 32 51.85 -27 42 29.9    54.0   6.5    8.2 3 32 51.83 -27 42 29.48  1.00  0.1 v-GEMS       
620 3 32 52.08 -27 44 25.3   148.3  12.2   20.0 3 32 52.07 -27 44 25.12  1.00  0.1 v-GEMS       
621 3 32 52.21 -27 42 29.0    52.6   6.6    8.0 3 32 52.19 -27 42 28.80  1.00  0.2 R-WFI        
622 3 32 52.27 -28  2  8.7    94.2   7.7   12.2 3 32 52.25 -28  2  8.66  1.00  0.3 R-WFI        
623 3 32 52.31 -27 45 41.9    59.3   6.5    9.1 3 32 52.33 -27 45 41.87  1.00  0.4 z-GOODS      
624 3 32 52.46 -27 31 58.0    41.6   8.1    5.1 3 32 52.48 -27 31 57.32  0.98  0.6 U-VIMOS      
625 3 32 52.56 -27 59 43.2   104.1   7.1   14.7 3 32 52.57 -27 59 43.58  1.00  0.8 24um-FIDEL   
626 3 32 52.63 -27 42 39.4    36.6   6.6    5.6 3 32 52.63 -27 42 38.99  1.00  0.2 U-VIMOS      
627 3 32 52.88 -27 38 38.1   123.8   7.3   17.0 3 32 52.89 -27 38 37.93  1.00  0.3 v-GEMS       
628 3 32 53.01 -27 51  5.1    31.5   6.2    5.1 3 32 53.02 -27 51  4.79  1.00  0.3 z-GOODS      
629 3 32 53.08 -27 48 22.6    36.5   6.4    5.7 3 32 53.09 -27 48 22.14  1.00  0.4 z-GOODS      
630 3 32 53.21 -27 43 33.8    43.2   6.5    6.6 3 32 53.20 -27 43 33.53  0.98  0.0 v-GEMS       
631 3 32 53.35 -28  1 59.3  1098.0  50.9   57.5 3 32 53.34 -28  1 58.91  1.00  0.2 R-WFI        
632 3 32 53.63 -27 43  7.1    43.0   6.6    6.5 3 32 53.62 -27 43  6.92  0.98  0.1 R-WFI        
633 3 32 53.88 -27 49  1.4    32.3   6.3    5.1 3 32 53.91 -27 49  1.45  0.93  0.6 U-VIMOS      
634 3 32 53.91 -27 41 10.4    40.1   6.9    5.8 3 32 53.93 -27 41  9.71  1.00  0.5 v-GEMS       
635 3 32 53.96 -27 37 48.3    44.3   7.5    5.9 3 32 53.96 -27 37 48.43  1.00  0.5 24um-FIDEL   
636 3 32 54.66 -27 34 22.1    41.4   7.7    5.4 3 32 54.74 -27 34 21.40  0.79  1.4 Ks-MUSYC     
637 3 32 54.83 -27 52 35.6    32.2   6.4    5.0 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
638 3 32 55.22 -28  1 31.2    41.1   7.6    5.2 3 32 55.20 -28  1 30.76  1.00  0.2 R-WFI        
639 3 32 55.29 -27 33  9.7    69.3   7.8    8.8 3 32 55.28 -27 33  9.04  0.98  0.4 R-WFI        
640 3 32 56.26 -27 35  0.8    41.1   7.7    5.3 3 32 56.25 -27 35  0.20  1.00  0.3 v-GEMS       
641 3 32 56.49 -27 58 48.3  1493.0  13.4  183.9 3 32 56.45 -27 58 48.04  1.00  0.4 U-VIMOS      
642 3 32 56.66 -27 31 54.7    55.8   8.1    6.8 3 32 56.65 -27 31 53.94  0.95  0.5 R-WFI        
643 3 32 56.70 -27 53 17.5    36.3   6.5    5.4 3 32 56.66 -27 53 16.48  0.99  0.9 z-GOODS      
644 3 32 56.77 -27 32  6.1   113.1   8.1   14.0 3 32 56.75 -27 32  5.71  1.00  0.2 R-WFI        
645 3 32 56.98 -28  1  1.0    49.7   7.7    6.5 3 32 56.99 -28  1  0.30  0.82  0.5 v-GEMS       
646 3 32 57.00 -27 33 44.0   111.8   7.9   14.2 3 32 57.00 -27 33 43.74  1.00  0.2 U-VIMOS      
647 3 32 57.09 -28  2 10.2 25760.0  55.0 1345.5 3 32 57.13 -28  2 10.68  0.95  1.1 24um-FIDEL   
648 3 32 57.32 -27 43 35.8    65.4   6.8    9.6 3 32 57.32 -27 43 35.72  1.00  0.3 v-GEMS       
649 3 32 57.64 -27 43 18.5    44.4   6.8    6.5 3 32 57.64 -27 43 18.12  1.00  0.1 v-GEMS       
650 3 32 58.60 -27 31 44.8    46.0   8.2    5.6 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
651 3 32 58.67 -27 34 51.1    40.4   7.9    5.1 3 32 58.66 -27 34 50.38  0.99  0.5 U-VIMOS      
652 3 32 59.21 -27 43 25.4   126.4   6.9   18.3 3 32 59.20 -27 43 25.14  1.00  0.0 v-GEMS       
653 3 32 59.21 -27 36 12.1    49.3   7.6    6.4 3 32 59.21 -27 36 11.77  1.00  0.1 U-VIMOS      
654 3 32 59.30 -27 45 22.4    40.2   6.7    6.0 3 32 59.30 -27 45 22.32  1.00  0.2 R-WFI        
655 3 32 59.31 -27 35 34.5   182.6  14.6   20.4 3 32 59.31 -27 35 34.04  1.00  0.2 U-VIMOS      
656 3 32 59.33 -27 48 59.2    41.9   6.6    6.5 3 32 59.33 -27 48 58.75  1.00  0.2 U-VIMOS      
657 3 32 59.51 -27 32 25.7    61.5   8.1    7.6 3 32 59.48 -27 32 25.26  1.00  0.2 24um-FIDEL   
658 3 32 59.64 -28  1 16.4    40.7   7.9    5.2 3 32 59.63 -28  1 16.03  1.00  0.2 U-VIMOS      
659 3 33  0.19 -27 37 54.0    54.2   7.4    7.3 3 33  0.17 -27 37 53.76  0.99  0.1 24um-FIDEL   
660 3 33  0.54 -27 40 12.0    65.0   7.0    9.1 3 33  0.55 -27 40 12.07  0.98  0.4 U-VIMOS      
661 3 33  0.71 -27 36 42.1   120.9  24.5    6.2 3 33  0.74 -27 36 42.34  0.99  0.8 Ks-MUSYC     
662 3 33  0.97 -27 50 54.3    38.9   6.5    6.0 3 33  0.98 -27 50 53.66  1.00  0.5 z-GOODS      
663 3 33  1.21 -27 58 16.2    58.4   7.2    8.1 3 33  1.19 -27 58 15.60  0.89  0.4 v-GEMS       
664 3 33  1.27 -27 32 28.0    48.7   8.3    5.9 3 33  1.26 -27 32 27.10  0.98  0.7 R-WFI        
665 3 33  1.47 -28  2 51.7   109.2   8.2   13.3 3 33  1.46 -28  2 51.29  1.00  0.2 R-WFI        
666 3 33  1.59 -27 56 50.3    50.9   7.0    7.3 3 33  1.56 -27 56 49.96  1.00  0.2 v-GEMS       
667 3 33  1.66 -27 44 43.4    34.5   6.6    5.0 3 33  1.70 -27 44 42.79  0.79  0.8 U-VIMOS      
668 3 33  1.82 -27 36 37.5    54.7   7.7    7.1 3 33  1.82 -27 36 37.12  1.00  0.2 R-WFI        
669 3 33  1.85 -27 45 40.5    35.7   6.7    5.3 3 33  1.82 -27 45 39.64  0.99  0.6 v-GEMS       
670 3 33  1.99 -27 44 34.1    51.5   7.0    7.4 3 33  1.98 -27 44 33.72  1.00  0.1 R-WFI        
671 3 33  2.08 -27 49 54.5    46.1   6.5    7.1 3 33  2.08 -27 49 54.23  1.00  0.1 v-GEMS       
672 3 33  2.18 -27 31 55.7    46.7   8.4    5.6 3 33  2.17 -27 31 55.31  1.00  0.2 U-VIMOS      
673 3 33  2.57 -27 40 51.8    35.9   6.8    5.1 3 33  2.57 -27 40 51.38  0.94  0.2 U-VIMOS      
674 3 33  2.62 -27 48 23.3   115.9  15.5   10.7 3 33  2.63 -27 48 22.82  0.98  0.3 v-GEMS       
675 3 33  2.71 -27 56 42.5   248.8  12.8   32.9 3 33  2.75 -27 56 41.78  0.98  0.9 24um-FIDEL   
676 3 33  2.78 -27 56 53.1    35.5   7.0    5.1 3 33  2.76 -27 56 52.94  0.93  0.2 v-GEMS       
677 3 33  3.02 -27 51 46.5    84.3   6.6   12.8 3 33  2.96 -27 51 46.30  1.00  0.5 24um-FIDEL   
678 3 33  3.05 -27 37 28.2    64.8   7.5    8.6 3 33  3.06 -27 37 27.73  1.00  0.4 R-WFI        
679 3 33  3.26 -28  4 10.0    60.7   8.3    7.2 3 33  3.28 -28  4  9.88  1.00  0.5 24um-FIDEL   
680 3 33  3.26 -27 53  6.7    36.5   6.8    5.4 3 33  3.29 -27 53  6.58  0.99  0.5 v-GEMS       
681 3 33  3.32 -27 53 28.3   200.6  12.8   26.2 3 33  3.30 -27 53 27.96  0.99  0.1 24um-FIDEL   
682 3 33  3.74 -27 36 11.2   284.3  14.7   31.8 3 33  3.74 -27 36 10.98  1.00  0.1 U-VIMOS      
683 3 33  3.87 -27 50 26.2    41.8   6.5    6.4 3 33  3.87 -27 50 25.94  1.00  0.0 U-VIMOS      
684 3 33  4.09 -27 40 16.9    50.5   6.8    7.2 3 33  4.09 -27 40 16.32  1.00  0.3 v-GEMS       
685 3 33  4.10 -27 50 41.4    42.2   6.5    6.5 3 33  4.09 -27 50 40.74  0.98  0.4 v-GEMS       
686 3 33  4.47 -27 38  2.0   193.7  15.0   20.6 3 33  4.48 -27 38  1.90  1.00  0.4 Ks-MUSYC     
687 3 33  4.48 -28  3 39.2    42.7   8.4    5.1 3 33  4.46 -28  3 38.99  1.00  0.2 R-WFI        
688 3 33  4.73 -28  3  9.2    75.3   8.2    9.2 3 33  4.70 -28  3  8.86  1.00  0.2 R-WFI        
689 3 33  5.15 -27 40 27.4   104.9   7.1   14.9 3 33  5.14 -27 40 27.37  1.00  0.2 R-WFI        
690 3 33  5.53 -27 54 16.4    37.0   6.9    5.4 3 33  5.53 -27 54 16.27  1.00  0.1 U-VIMOS      
691 3 33  5.66 -27 33 28.6   195.3  14.3   23.5 3 33  5.66 -27 33 28.19  1.00  0.2 Ks-MUSYC     
692 3 33  5.69 -27 52 14.5    55.7   6.8    8.2 3 33  5.68 -27 52 14.30  1.00  0.1 R-WFI        
693 3 33  6.21 -27 48 42.3   183.3  16.2   16.2 3 33  6.16 -27 48 41.65  0.83  0.5 IRAC-SIMPLE  
694 3 33  6.53 -27 56 41.5    39.6   7.0    5.7 3 33  6.49 -27 56 41.21  1.00  0.4 R-WFI        
695 3 33  6.70 -28  3 16.5    47.2   8.0    5.7 3 33  6.66 -28  3 16.70  0.99  0.6 Ks-MUSYC     
696 3 33  6.83 -27 44 33.1    34.2   6.7    5.0 3 33  6.87 -27 44 31.99  0.68  1.0 v-GEMS       
697 3 33  6.86 -27 42  5.6    99.1   6.9   14.4 3 33  6.85 -27 42  5.58  1.00  0.3 v-GEMS       
698 3 33  7.16 -27 55  5.2    37.1   6.9    5.4 3 33  7.24 -27 55  3.14  9.00  2.3 manual       
699 3 33  7.30 -27 45 51.6    43.1   6.7    6.4 3 33  7.29 -27 45 51.41  1.00  0.1 U-VIMOS      
700 3 33  7.31 -27 44 32.4   245.3  22.0   13.8 3 33  7.33 -27 44 32.50  1.00  0.4 U-VIMOS      
701 3 33  7.47 -27 58 45.8    44.0   7.2    6.0 3 33  7.44 -27 58 46.09  0.90  0.6 R-WFI        
702 3 33  7.48 -27 51 19.9    46.4   6.7    7.0 3 33  7.46 -27 51 19.98  0.99  0.4 24um-FIDEL   
703 3 33  7.80 -27 53 51.6    70.2   6.8   10.3 3 33  7.80 -27 53 51.18  1.00  0.2 U-VIMOS      
704 3 33  7.88 -28  5  7.8    46.2   8.9    5.2 3 33  7.83 -28  5  7.91  1.00  0.6 R-WFI        
705 3 33  8.15 -27 48 41.1    36.3   6.9    5.3 3 33  8.13 -27 48 40.79  0.79  0.2 U-VIMOS      
706 3 33  8.18 -27 50 33.3  1281.0  12.2  173.8 3 33  8.17 -27 50 33.25  1.00  0.2 R-WFI        
707 3 33  8.58 -28  4  8.0    47.4   8.3    5.5 3 33  8.56 -28  4  7.64  1.00  0.2 R-WFI        
708 3 33  8.68 -28  3 31.0   121.7  20.7    8.7 3 33  8.67 -28  3 30.82  1.00  0.1 R-WFI        
709 3 33  9.14 -27 58 46.6    60.9   7.5    8.1 3 33  9.12 -27 58 46.13  1.00  0.2 v-GEMS       
710 3 33  9.14 -27 48 16.7    39.5   6.9    5.7 3 33  9.13 -27 48 16.74  1.00  0.4 24um-FIDEL   
711 3 33  9.38 -27 48 16.3    38.0   6.9    5.5 3 33  9.34 -27 48 16.13  1.00  0.3 H-SOFI       
712 3 33  9.38 -27 56  0.5    35.7   7.0    5.1 3 33  9.35 -27 56  0.46  1.00  0.3 v-GEMS       
713 3 33  9.51 -27 46  3.5    55.7   6.8    8.2 3 33  9.51 -27 46  3.50  1.00  0.3 v-GEMS       
714 3 33  9.57 -27 45 46.6    45.6   6.7    6.7 3 33  9.55 -27 45 46.30  1.00  0.1 R-WFI        
715 3 33  9.74 -27 48  1.6   410.0  15.3   40.2 3 33  9.73 -27 48  1.22  1.00  0.1 U-VIMOS      
716 3 33  9.93 -27 51 31.5    34.2   6.9    5.0 3 33  9.91 -27 51 31.10  1.00  0.2 U-VIMOS      
717 3 33 10.04 -27 50 43.5    48.8   6.8    7.2 3 33 10.04 -27 50 43.30  1.00  0.1 U-VIMOS      
718 3 33 10.14 -27 51 24.4    36.3   6.9    5.2 3 33 10.13 -27 51 24.88  0.71  0.8 v-GEMS       
719 3 33 10.20 -27 48 42.2 22000.0  12.6 2919.0 3 33 10.20 -27 48 41.94  1.00  0.0 U-VIMOS      
720 3 33 10.31 -27 33  6.4   252.0  31.3   20.2 3 33 10.31 -27 33  6.23  1.00  0.2 R-WFI        
721 3 33 10.48 -27 34 32.9    43.9   7.9    5.5 3 33 10.47 -27 34 32.34  1.00  0.3 R-WFI        
722 3 33 11.33 -27 43 12.5    60.0   7.0    8.6 3 33 11.31 -27 43 12.11  1.00  0.2 R-WFI        
723 3 33 11.48 -27 57 22.8    77.2   7.3   10.6 3 33 11.48 -27 57 22.61  0.99  0.2 v-GEMS       
724 3 33 11.56 -28  3 20.8   139.7   8.4   16.6 3 33 11.52 -28  3 20.45  0.66  0.4 v-GEMS       
725 3 33 11.57 -28  1 24.5    42.2   7.9    5.3 3 33 11.49 -28  1 24.42  0.99  0.8 H-SOFI       
726 3 33 11.65 -27 59 21.3    50.1   7.4    6.7 3 33 11.61 -27 59 21.48  0.98  0.6 Ks-MUSYC     
727 3 33 11.68 -27 43 20.1    70.0   6.9   10.1 3 33 11.67 -27 43 19.99  1.00  0.2 v-GEMS       
728 3 33 11.80 -27 41 38.8   326.2  13.2   41.1 3 33 11.79 -27 41 38.26  1.00  0.3 v-GEMS       
729 3 33 11.90 -27 53 47.1    58.7   6.8    8.5 3 33 11.88 -27 53 46.90  1.00  0.1 U-VIMOS      
730 3 33 12.53 -27 46 34.8    44.4   6.9    6.4 3 33 12.54 -27 46 34.79  1.00  0.3 U-VIMOS      
731 3 33 12.59 -28  0 16.5    62.9   7.9    8.0 3 33 12.56 -28  0 16.34  1.00  0.2 v-GEMS       
732 3 33 12.62 -27 53 22.6    80.3   7.0   11.5 3 33 12.62 -27 53 22.38  1.00  0.1 U-VIMOS      
733 3 33 12.64 -27 55 51.6    44.1   7.2    6.1 3 33 12.63 -27 55 51.67  1.00  0.3 U-VIMOS      
734 3 33 12.64 -27 52 31.8    35.7   6.9    5.2 3 33 12.63 -27 52 31.62  1.00  0.1 v-GEMS       
735 3 33 12.79 -27 40 35.3    35.4   7.1    5.0 3 33 12.77 -27 40 35.47  0.98  0.4 U-VIMOS      
736 3 33 13.14 -27 49 30.4   323.6  14.1   36.2 3 33 13.11 -27 49 30.40  1.00  0.3 H-SOFI       
737 3 33 13.47 -27 58 26.0    49.3   7.3    6.6 3 33 13.45 -27 58 25.72  1.00  0.1 R-WFI        
738 3 33 13.56 -27 36 40.3    54.0   7.6    6.9 3 33 13.56 -27 36 40.36  1.00  0.4 R-WFI        
739 3 33 13.80 -27 37 11.9    45.9   7.8    5.9 3 33 13.79 -27 37 11.60  0.99  0.1 R-WFI        
740 3 33 13.82 -27 47 56.5    44.5   6.9    6.4 3 33 13.86 -27 47 56.29  0.92  0.8 IRAC-SIMPLE  
741 3 33 14.12 -27 43 16.9    35.3   6.9    5.1 3 33 14.14 -27 43 16.79  1.00  0.4 U-VIMOS      
742 3 33 14.45 -28  5 27.3    50.5   8.9    5.6 3 33 14.40 -28  5 26.77  9.99  0.8 24um-FIDEL   
743 3 33 14.53 -27 47 47.7    88.3   6.9   12.8 3 33 14.52 -27 47 47.62  1.00  0.2 R-WFI        
744 3 33 14.65 -27 48 34.1    37.2   7.0    5.3 3 33 14.63 -27 48 33.12  1.00  0.7 Ks-MUSYC     
745 3 33 14.68 -27 45  1.4    43.5   6.9    6.3 3 33 14.67 -27 45  0.97  1.00  0.1 v-GEMS       
746 3 33 14.86 -28  4 31.8   571.1  16.6   57.2 3 33 14.87 -28  4 31.12  1.00  0.5 IRAC-SIMPLE  
747 3 33 14.89 -27 36 24.9    47.1   7.9    5.9 3 33 14.91 -27 36 24.48  1.00  0.4 R-WFI        
748 3 33 14.95 -27 31 52.1    51.9   9.1    5.7 3 33 14.97 -27 31 51.92  1.00  0.4 R-WFI        
749 3 33 15.00 -27 51 51.3   554.6  13.0   71.2 3 33 14.99 -27 51 51.05  1.00  0.0 R-WFI        
750 3 33 15.01 -28  0 45.3    86.2   8.1   10.6 3 33 14.97 -28  0 45.04  0.99  0.3 Ks-MUSYC     
751 3 33 15.43 -27 45 24.6    63.5   6.9    9.2 3 33 15.42 -27 45 24.16  1.00  0.2 v-GEMS       
752 3 33 15.89 -27 58 40.8    39.2   7.6    5.2 3 33 15.88 -27 58 40.94  1.00  0.4 v-GEMS       
753 3 33 16.25 -28  2 23.2    44.7   8.3    5.4 3 33 16.21 -28  2 23.24  1.00  0.5 v-GEMS       
754 3 33 16.35 -27 47 25.0  2836.0  12.7  377.2 3 33 16.34 -27 47 24.83  1.00  0.1 v-GEMS       
755 3 33 16.48 -27 46 52.1    37.8   7.1    5.3 3 33 16.48 -27 46 51.64  1.00  0.3 U-VIMOS      
756 3 33 16.52 -27 50 39.5   389.4  33.1   12.0 3 33 16.51 -27 50 39.52  1.00  0.2 U-VIMOS      
757 3 33 16.74 -27 56 30.4  1312.0  13.4  164.2 3 33 16.74 -27 56 29.98  1.00  0.2 v-GEMS       
758 3 33 16.77 -28  0 16.1  4108.0  26.4  463.9 3 33 16.75 -28  0 15.62  1.00  0.2 24um-FIDEL   
759 3 33 16.78 -27 39 50.1    53.8   7.3    7.4 3 33 16.74 -27 39 50.47  0.98  0.7 Ks-MUSYC     
760 3 33 16.93 -27 41 22.0   334.9  19.0   25.5 3 33 16.93 -27 41 21.55  1.00  0.3 v-GEMS       
761 3 33 16.94 -27 52 16.0    40.5   7.0    5.8 3 33 16.96 -27 52 15.71  1.00  0.4 U-VIMOS      
762 3 33 17.00 -28  1 50.8    82.9   8.2   10.1 3 33 16.97 -28  1 50.88  0.99  0.4 R-WFI        
763 3 33 17.39 -27 49 48.5   202.3  17.8   16.7 3 33 17.43 -27 49 48.54  0.94  0.9 Ks-MUSYC     
764 3 33 17.50 -27 51 28.9    61.2   7.1    8.6 3 33 17.51 -27 51 29.38  0.97  0.8 H-SOFI       
765 3 33 17.57 -27 54 39.6    88.2   7.2   12.2 3 33 17.57 -27 54 39.31  1.00  0.1 R-WFI        
766 3 33 17.65 -27 37 27.3    41.1   7.9    5.2 3 33 17.66 -27 37 27.37  1.00  0.5 v-GEMS       
767 3 33 17.77 -27 46  6.5    95.5   7.1   13.5 3 33 17.77 -27 46  6.35  0.99  0.2 R-WFI        
768 3 33 17.77 -27 49 43.2    62.5   7.1    8.8 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
769 3 33 17.79 -27 59  6.2   184.6  15.5   19.0 3 33 17.77 -27 59  6.11  1.00  0.2 v-GEMS       
770 3 33 17.79 -27 46 23.8    99.1   7.1   14.0 3 33 17.79 -27 46 23.74  1.00  0.2 U-VIMOS      
771 3 33 17.82 -27 49 11.0    43.5   7.1    6.1 3 33 17.82 -27 49 10.34  1.00  0.5 24um-FIDEL   
772 3 33 18.30 -27 34 40.1   139.4   8.3   16.6 3 33 18.29 -27 34 39.76  0.99  0.1 R-WFI        
773 3 33 18.71 -27 49 40.4   204.6  12.9   27.1 3 33 18.72 -27 49 39.90  0.99  0.3 v-GEMS       
774 3 33 18.76 -27 37 10.2    34.9   7.9    5.6 3 33 18.79 -27 37  9.66  0.99  0.6 v-GEMS       
775 3 33 18.83 -27 34 35.8    43.9   8.5    5.2 3 33 18.79 -27 34 35.04  0.95  0.6 R-WFI        
776 3 33 18.89 -27 54 34.0    51.1   7.2    7.1 3 33 18.90 -27 54 33.73  1.00  0.3 v-GEMS       
777 3 33 18.90 -27 52  5.5    79.9   7.0   11.4 3 33 18.89 -27 52  5.05  1.00  0.2 Ks-MUSYC     
778 3 33 19.04 -27 35 31.0   226.3  22.6   14.2 3 33 19.04 -27 35 30.80  1.00  0.2 v-GEMS       
779 3 33 19.27 -28  2 55.0    62.5   8.6    7.2 3 33 19.27 -28  2 54.96  1.00  0.3 R-WFI        
780 3 33 19.52 -27 41 59.1    37.7   7.2    5.2 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
781 3 33 19.86 -27 59 45.5    41.1   8.1    5.1 3 33 19.86 -27 59 45.13  1.00  0.2 R-WFI        
782 3 33 20.30 -27 42 27.6    48.9   7.2    6.8 3 33 20.29 -27 42 27.32  1.00  0.1 R-WFI        
783 3 33 20.60 -27 49 10.3   136.1   7.4   18.4 3 33 20.60 -27 49 10.13  1.00  0.2 R-WFI        
784 3 33 20.74 -27 49 27.7    68.0   7.4    9.2 3 33 20.72 -27 49 27.66  1.00  0.2 R-WFI        
785 3 33 20.81 -27 34 32.2    62.0   8.6    7.2 3 33 20.81 -27 34 31.98  1.00  0.2 v-GEMS       
786 3 33 20.86 -27 47 55.7    45.5   7.3    6.3 3 33 20.85 -27 47 55.32  1.00  0.1 v-GEMS       
787 3 33 20.95 -27 59 56.3   111.6   8.2   13.7 3 33 20.93 -27 59 56.15  1.00  0.1 R-WFI        
788 3 33 21.30 -27 33 30.3    83.2   9.0    9.2 3 33 21.30 -27 33 29.92  1.00  0.2 R-WFI        
789 3 33 21.32 -27 41 38.5   485.6  15.8   46.6 3 33 21.32 -27 41 38.44  1.00  0.2 R-WFI        
790 3 33 21.53 -27 56 44.6    73.5   7.6    9.7 3 33 21.52 -27 56 44.30  1.00  0.1 v-GEMS       
791 3 33 21.57 -28  4 21.2    64.9   9.3    7.0 3 33 21.53 -28  4 21.43  0.98  0.6 R-WFI        
792 3 33 22.05 -27 39 26.7    48.3   7.8    6.2 3 33 22.04 -27 39 26.35  1.00  0.1 Ks-MUSYC     
793 3 33 22.63 -27 55  1.2    37.8   7.3    5.2 3 33 22.61 -27 55  1.20  0.98  0.3 R-WFI        
794 3 33 22.77 -27 54 59.6    83.0   7.3   11.3 3 33 22.76 -27 54 59.54  1.00  0.3 Ks-MUSYC     
795 3 33 22.95 -27 35 49.1    41.0   8.3    5.0 3 33 22.95 -27 35 49.13  9.00  0.0 manual       
796 3 33 23.04 -28  3 24.8    53.5   9.2    5.8 3 33 23.01 -28  3 23.94  0.95  0.7 R-WFI        
797 3 33 23.05 -27 38  2.1    46.7   7.9    5.9 3 33 23.05 -27 38  2.98  9.00  0.9 v-GEMS       
798 3 33 23.41 -27 54 26.3    37.9   7.4    5.1 3 33 23.36 -27 54 26.32  0.99  0.6 R-WFI        
799 3 33 23.48 -27 47  8.5    40.4   7.3    5.5 3 33 23.46 -27 47  8.52  0.99  0.3 R-WFI        
800 3 33 23.70 -27 49 11.5   100.4   7.3   13.7 3 33 23.68 -27 49 11.75  1.00  0.5 H-SOFI       
801 3 33 23.99 -27 49 45.2    46.1   7.4    6.2 3 33 24.02 -27 49 44.04  0.93  1.2 24um-FIDEL   
802 3 33 24.25 -28  1 42.4    55.1   8.8    6.3 3 33 24.23 -28  1 42.35  1.00  0.2 24um-FIDEL   
803 3 33 25.07 -27 47  4.9    67.5   7.2    9.3 3 33 25.06 -27 47  4.78  1.00  0.2 v-GEMS       
804 3 33 25.18 -27 34 25.4    54.5   9.2    5.9 3 33 25.24 -27 34 25.97  9.00  0.9 v-GEMS       
805 3 33 25.71 -27 31 25.9    82.0  12.4    6.6 3 33 25.68 -27 31 25.68  1.00  0.2 R-WFI        
806 3 33 25.86 -27 43 42.8   252.0  13.5   31.5 3 33 25.85 -27 43 42.53  1.00  0.0 R-WFI        
807 3 33 26.54 -27 44 45.1    88.1   7.4   11.9 3 33 26.52 -27 44 44.81  1.00  0.2 R-WFI        
808 3 33 27.14 -27 48 28.6    63.4   7.5    8.5 3 33 27.12 -27 48 28.22  1.00  0.1 R-WFI        
809 3 33 27.47 -27 54  5.0    38.9   7.6    5.1 3 33 27.47 -27 54  4.03  0.99  0.7 H-SOFI       
810 3 33 27.56 -27 57 25.9   789.8  15.2   86.9 3 33 27.54 -27 57 25.81  0.99  0.2 R-WFI        
811 3 33 27.68 -27 46 35.2    43.5   7.4    5.9 3 33 27.71 -27 46 35.36  0.70  0.7 R-WFI        
812 3 33 27.94 -27 38 45.5    42.4   8.3    5.1 3 33 27.88 -27 38 44.81  1.00  0.6 24um-FIDEL   
813 3 33 28.01 -27 32 24.2    83.8  10.3    8.1 3 33 28.02 -27 32 23.50  0.99  0.5 R-WFI        
814 3 33 28.21 -27 48 28.1   100.5  19.2    7.6 3 33 28.20 -27 48 28.58  1.00  0.8 Ks-MUSYC     
815 3 33 28.49 -27 39 38.1    71.6   8.4    8.6 3 33 28.51 -27 39 37.80  0.89  0.5 R-WFI        
816 3 33 28.57 -27 56 54.2    43.9   8.1    5.4 3 33 28.56 -27 56 54.10  1.00  0.3 Ks-MUSYC     
817 3 33 28.66 -27 58 51.2    77.0   8.6    9.0 3 33 28.64 -27 58 50.81  1.00  0.1 v-GEMS       
818 3 33 28.72 -27 43 46.4    41.0   7.6    5.4 3 33 28.73 -27 43 46.31  1.00  0.3 R-WFI        
819 3 33 28.75 -27 54 49.1    39.3   7.7    5.1 3 33 28.74 -27 54 49.03  0.99  0.2 R-WFI        
820 3 33 28.96 -27 56 41.5    62.3   8.1    7.7 3 33 28.93 -27 56 41.10  1.00  0.2 R-WFI        
821 3 33 29.04 -27 39 57.2   109.6   8.4   13.0 3 33 29.02 -27 39 57.02  1.00  0.1 v-GEMS       
822 3 33 29.08 -27 37 59.6    44.4   8.5    5.2 3 33 29.05 -27 37 59.56  0.99  0.3 R-WFI        
823 3 33 29.24 -27 59 26.4    48.8   8.7    5.6 3 33 29.22 -27 59 26.77  0.99  0.6 R-WFI        
824 3 33 30.11 -28  1 30.4   112.8   9.2   12.3 3 33 30.07 -28  1 30.43  0.73  0.5 R-WFI        
825 3 33 30.11 -27 51 55.2    51.3   7.6    6.8 3 33 30.10 -27 51 54.97  1.00  0.1 R-WFI        
826 3 33 30.41 -27 39 23.2    43.8   8.5    5.2 3 33 30.39 -27 39 23.80  0.99  0.9 24um-FIDEL   
827 3 33 30.70 -27 44  3.0   107.3   7.7   13.9 3 33 30.69 -27 44  2.90  1.00  0.2 R-WFI        
828 3 33 31.15 -27 52 35.5    40.0   7.8    5.1 3 33 31.24 -27 52 35.15  9.44  1.2 Ks-MUSYC     
829 3 33 31.22 -27 48 51.7    62.5   7.7    8.1 3 33 31.24 -27 48 51.88  0.79  0.6 R-WFI        
830 3 33 31.40 -27 47 32.1    38.8   7.6    5.1 3 33 31.38 -27 47 31.60  9.00  0.5 IRAC-SIMPLE  
831 3 33 31.48 -27 46 42.5    51.5   7.5    6.8 3 33 31.47 -27 46 41.84  1.00  0.4 R-WFI        
832 3 33 31.65 -28  3 16.2   109.8  10.1   10.9 3 33 31.59 -28  3 16.67  0.78  1.0 Ks-MUSYC     
833 3 33 31.71 -27 40  1.4    61.4   8.5    7.2 3 33 31.69 -27 40  1.16  1.00  0.1 R-WFI        
834 3 33 31.98 -27 54 10.3    67.6   8.0    8.5 3 33 31.92 -27 54 10.51  0.73  0.8 R-WFI        
835 3 33 32.57 -27 35 38.7   260.0  17.0   26.0 3 33 32.57 -27 35 38.47  1.00  0.2 R-WFI        
836 3 33 33.15 -27 46  1.9    98.3   7.6   13.0 3 33 33.14 -27 46  1.88  1.00  0.2 R-WFI        
837 3 33 33.15 -27 39 32.9   133.9   8.7   15.4 3 33 33.14 -27 39 32.36  1.00  0.3 R-WFI        
838 3 33 33.44 -27 53 32.7  1036.0  14.6  118.6 3 33 33.42 -27 53 32.64  1.00  0.2 H-SOFI       
839 3 33 33.53 -27 56 46.3    75.2   8.5    8.8 3 33 33.49 -27 56 46.36  1.00  0.5 R-WFI        
840 3 33 33.63 -28  0  1.1    45.7   9.2    5.0 3 33 33.61 -28  0  1.37  0.99  0.6 24um-FIDEL   
841 3 33 33.98 -27 35 57.9   160.9  22.9   10.6 3 33 33.99 -27 35 57.05  0.61  0.7 R-WFI        
842 3 33 34.34 -27 43  8.9    62.4   7.9    7.9 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
843 3 33 34.58 -27 47 51.2   660.0  14.6   74.6 3 33 34.56 -27 47 51.04  1.00  0.1 R-WFI        
844 3 33 34.81 -27 53 14.2    53.0   7.9    6.7 3 33 34.83 -27 53 14.17  1.00  0.6 24um-FIDEL   
845 3 33 35.05 -27 51 32.8    80.3   7.8   10.3 3 33 35.05 -27 51 32.65  1.00  0.2 R-WFI        
846 3 33 35.15 -27 32 44.8    62.3  11.0    5.7 3 33 35.14 -27 32 44.41  1.00  0.1 R-WFI        
847 3 33 35.23 -27 48 20.6    41.8   7.8    5.3 3 33 35.24 -27 48 20.30  1.00  0.3 R-WFI        
848 3 33 35.24 -27 45 49.3   271.5  36.0   11.8 3 33 35.18 -27 45 49.79  0.98  1.0 Ks-MUSYC     
849 3 33 36.13 -27 52 10.2    41.2   7.9    5.2 3 33 36.15 -27 52  9.98  1.00  0.5 Ks-MUSYC     
850 3 33 36.31 -27 44 31.5   184.8  17.0   16.3 3 33 36.31 -27 44 31.52  1.00  0.4 Ks-MUSYC     
851 3 33 36.44 -27 43 55.6   221.5  15.1   24.4 3 33 36.43 -27 43 55.42  1.00  0.2 Ks-MUSYC     
852 3 33 36.67 -27 42 24.1    88.8   8.0   11.1 3 33 36.66 -27 42 23.87  1.00  0.1 R-WFI        
853 3 33 36.75 -27 32 49.7    70.9  11.1    6.4 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
854 3 33 36.76 -27 48 11.5    43.3   7.9    5.5 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
855 3 33 36.88 -27 36 40.7   262.1  17.3   25.5 3 33 36.89 -27 36 40.46  1.00  0.2 R-WFI        
856 3 33 36.95 -27 37 34.8    51.4   9.3    5.5 3 33 36.93 -27 37 34.68  1.00  0.2 R-WFI        
857 3 33 36.99 -27 43 58.8    68.8   7.8    8.8 3 33 36.98 -27 43 58.08  0.95  0.5 R-WFI        
858 3 33 37.24 -27 50 42.3    38.8   7.7    5.0 3 33 37.23 -27 50 42.50  1.00  0.5 R-WFI        
859 3 33 37.58 -28  1 20.6    50.7   9.8    5.2 3 33 37.54 -28  1 20.06  0.96  0.4 R-WFI        
860 3 33 37.79 -28  0 29.9    48.5   9.5    5.1 3 33 37.79 -28  0 29.48  1.00  0.2 R-WFI        
861 3 33 37.88 -27 38 17.5    50.4   9.2    5.5 3 33 37.87 -27 38 16.91  0.99  0.3 R-WFI        
862 3 33 38.11 -27 59 33.1   244.6  17.1   24.1 3 33 38.07 -27 59 32.75  0.99  0.3 R-WFI        
863 3 33 38.36 -28  0 30.6  1310.0  18.8  114.1 3 33 38.32 -28  0 30.38  1.00  0.4 R-WFI        
864 3 33 38.50 -28  2 53.5    51.1  10.2    5.0 3 33 38.47 -28  2 53.70  0.99  0.5 Ks-MUSYC     
865 3 33 39.81 -27 31 38.9    63.1  11.8    5.3 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
866 3 33 40.11 -27 39 49.8    83.9   9.1    9.2 3 33 40.12 -27 39 49.61  9.00  0.2 manual       
867 3 33 40.32 -27 49 24.5    71.1   8.0    8.9 3 33 40.30 -27 49 24.02  1.00  0.2 R-WFI        
868 3 33 40.44 -27 41 36.7   133.8   8.7   15.5 3 33 40.43 -27 41 36.96  0.66  0.5 R-WFI        
869 3 33 40.48 -27 38 34.9    98.4   9.3   10.6 3 33 40.47 -27 38 34.40  0.99  0.2 IRAC-SIMPLE  
870 3 33 40.55 -27 46 31.5    40.9   8.0    5.1 3 33 40.48 -27 46 31.37  0.98  0.8 R-WFI        
871 3 33 41.06 -27 55 38.3    50.5   8.8    5.7 3 33 41.04 -27 55 38.28  1.00  0.3 R-WFI        
872 3 33 41.32 -27 38  8.8   831.0  19.0   69.3 3 33 41.29 -27 38  8.41  1.00  0.2 R-WFI        
873 3 33 41.54 -27 51 40.8   133.8   8.1   16.5 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
874 3 33 42.19 -28  1 37.9    50.2  10.1    5.0 3 33 42.12 -28  1 37.27  0.88  0.8 R-WFI        
875 3 33 42.37 -27 47 37.1   426.6  17.1   37.9 3 33 42.36 -27 47 36.92  1.00  0.1 R-WFI        
876 3 33 42.46 -27 45  1.7    53.2   8.2    6.5 3 33 42.45 -27 45  1.73  1.00  0.3 R-WFI        
877 3 33 43.81 -28  1  3.9   112.0  10.1   11.1 3 33 43.78 -28  1  3.29  0.99  0.4 R-WFI        
878 3 33 44.03 -27 51  9.2    52.2   8.2    6.4 3 33 44.00 -27 51  8.68  1.00  0.4 R-WFI        
879 3 33 44.43 -27 55 52.2    46.2   9.0    5.1 3 33 44.42 -27 55 52.10  1.00  0.2 R-WFI        
880 3 33 44.50 -27 45 24.9    42.0   8.4    5.0 3 33 44.43 -27 45 24.66  0.98  0.7 R-WFI        
881 3 33 44.62 -27 42  9.7    45.2   8.9    5.1 0  0  0.00   0  0  0.00  0.00 99.0 unidentified 
882 3 33 44.64 -28  3 38.2   232.2  23.8   15.2 3 33 44.63 -28  3 38.05  1.00  0.1 R-WFI        
883 3 33 44.78 -27 33 19.7    81.5  11.3    7.2 3 33 44.77 -27 33 19.01  1.00  0.4 R-WFI        


==> anc/apjs443622t5_mrt.txt <==
Title: The sub-mJy radio population of the E-CDFS: optical and infrared 
       counterpart identification. 
Authors: Bonzini M., Mainieri V., Padovani P., Kellermann K.I., Miller N., 
         Rosati P., Tozzi P., Vattakunnel S., Balestra I., Brandt W.N., 
         Luo B., Xue Y.Q. 
Table: Main characteristics and redshift information of the radio source 
       counterparts
================================================================================
Byte-by-byte Description of file: apjs443622t5_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---     RID     Radio indentification number
   5-  9 F5.2   mag     Rmag    WFI catalog R band AB magnitude (1)
  11- 15 F5.2   mag   e_Rmag    Error in Rmag (1)
  17- 21 F5.2   mag     Kmag    MUSYC catalog K_S_ band AB magnitude (1)
  23- 26 F4.2   mag   e_Kmag    Error in Kmag (1)
  28- 32 F5.2   mag     3.6mag  SIMPLE catalog 3.6 micron band AB magnitude (1)
  34- 37 F4.2   mag   e_3.6mag  Error in 3.6mag (1)
  39- 43 F5.2   ---     z       Best redshift of counterpart (2)
  45- 49 F5.2   ---     zphot   Photometric redshift (2)
  51- 55 F5.2   ---   e_zphot   Lower 68% uncertainty in zphot
  57- 61 F5.2   ---   E_zphot   Upper 68% uncertainty in zphot
  63- 68 A6     ---   r_zphot   Reference for zphot; see Table 4
  70- 74 F5.2   mag     zspec   Spectroscopic redshift (2)
      76 I1     ---     QF      ? Quality flag (3)
  78- 82 A5     ---   r_zspec   Reference for zspec (4)
  84- 91 E8.2   mW/m2   Soft    ? Soft X-ray, 0.5-2 keV, band flux; erg/s/cm^2^
  93-100 E8.2   mW/m2 e_Soft    ? Error in Soft
 102-109 E8.2   mW/m2   Hard    ? Hard X-ray, 2-10 keV, band flux; erg/s/cm^2^
 111-118 E8.2   mW/m2 e_Hard    ? Error in Hard
 120-123 I4     ---     XID     ? X-ray identifier (5)
--------------------------------------------------------------------------------
Note (1): 
    0.00 = null value.
Note (2): The best redshift is spectroscopic if QF {>=}2, photometric otherwise.
   99.00 = null value.
Note (3):
    3 = secure redshift;
    2 = resonable redshift;
    1 = one line detection or tentative redshift.
Note (4):
    ZEB_pz = Rafferty et al. (2011);
    C10_pz = Cardamone et al. (2010);
    S09_pz = Santini et al. (2009);
     KM_pz = Taylor et al. (2009).
Note (5): From Xue et al. (2011) if <1000, from Lehmer et al. (2005) if >1000 
          [ID- Lehmer+1000].
--------------------------------------------------------------------------------
  2 19.28  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
  3 24.41  0.09  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
  4 23.29  0.05  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
  5 22.63  0.03  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
  6  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
  7 22.68  0.02  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
  8 16.79  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
  9 19.69  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 10 25.28  0.13  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 12 24.48  0.07  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 13 20.50  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 14  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 15 21.42  0.01  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 18  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 19 24.82  0.15  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 21 20.15  0.01  0.00 0.00 18.50 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 22 23.13  0.04  0.00 0.00 19.47 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
 23 25.12  0.18  0.00 0.00 19.96 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
 24 20.06  0.00  0.00 0.00 18.64 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
 25 20.69  0.01  0.00 0.00 19.18 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
 26 23.40  0.03  0.00 0.00 20.57 0.03  1.59  1.57  1.55  1.59 ZEB_pz  1.59 3 K07                                            
 27 21.39  0.01  0.00 0.00 18.96 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
 28 18.04  0.00  0.00 0.00 16.99 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 29 22.93  0.03  0.00 0.00 18.67 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 30 19.63  0.00  0.00 0.00 18.54 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 31 20.85  0.00  0.00 0.00 18.95 0.01  1.37  1.39  1.38  1.39 ZEB_pz  1.37 3 K07   2.35e-14 7.56e-16 3.67e-14 1.18e-15 1007 
 33 23.98  0.04  0.00 0.00 19.11 0.01  0.96  0.96  0.88  1.02 ZEB_pz 99.00 0                                                
 35 22.36  0.02  0.00 0.00 18.61 0.00  1.01  1.01  0.90  1.07 ZEB_pz 99.00 0                                                
 36  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 37  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 38 20.98  0.01  0.00 0.00  0.00 0.00  0.68  0.69  0.68  0.69 ZEB_pz  0.68 2 N06                                            
 39  0.00  0.00  0.00 0.00 21.09 0.02  0.28  0.28  0.28  0.29 ZEB_pz 99.00 0                                                
 40 20.28  0.01  0.00 0.00 19.26 0.00  0.49  0.49  0.40  0.56 ZEB_pz 99.00 0                                                
 41 20.24  0.00  0.00 0.00 19.28 0.01  0.56  0.56  0.54  0.57 ZEB_pz 99.00 0                                                
 42 24.18  0.07  0.00 0.00 20.41 0.02  3.23  3.23  3.00  3.43 ZEB_pz 99.00 0                                                
 43  0.00  0.00  0.00 0.00 21.85 0.05 99.00 99.00 99.00 99.00        99.00 0                                                
 44 25.68  0.13  0.00 0.00  0.00 0.00  2.06  2.06  0.25  3.69 ZEB_pz 99.00 0                                                
 45 23.88  0.05  0.00 0.00 21.31 0.03  2.46  2.46  2.11  2.72 ZEB_pz 99.00 0                                                
 46  0.00  0.00  0.00 0.00 20.74 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
 47  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 48  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 49 23.22  0.02  0.00 0.00 20.96 0.02  0.64  0.64  0.64  0.67 ZEB_pz 99.00 0                                                
 50 21.62  0.02  0.00 0.00 18.04 0.00  0.91  0.91  0.88  0.93 ZEB_pz 99.00 0                                                
 51 22.52  0.02  0.00 0.00 20.06 0.01  1.01  1.01  0.95  1.05 ZEB_pz 99.00 0                                                
 52 20.30  0.00  0.00 0.00 18.87 0.00  0.53  0.53  0.52  0.54 ZEB_pz  0.53 3 K08                                            
 53 17.93  0.00  0.00 0.00 17.30 0.00  0.13  0.13  0.07  0.16 ZEB_pz 99.00 0                                                
 54 25.50  0.14  0.00 0.00  0.00 0.00  1.21  1.21  0.98  1.26 ZEB_pz 99.00 0                                                
 55 22.43  0.02  0.00 0.00 19.61 0.01  0.73  0.73  0.64  0.78 ZEB_pz 99.00 0                                                
 56 21.05  0.01  0.00 0.00 19.96 0.01  0.10  0.10  0.10  0.12 ZEB_pz 99.00 0                                                
 57 23.89  0.05  0.00 0.00 20.45 0.01  1.98  1.98  1.90  2.03 ZEB_pz 99.00 0                                                
 58 21.54  0.01  0.00 0.00 18.54 0.00  0.69  0.69  0.68  0.70 ZEB_pz 99.00 0       3.16e-16 5.72e-17 4.97e-15 8.99e-16 1027 
 59 22.42  0.01  0.00 0.00 17.43 0.00  0.54  1.51  1.49  1.58 ZEB_pz  0.54 3 T09   5.64e-16 9.39e-17 3.54e-15 5.90e-16 1029 
 60  0.00  0.00  0.00 0.00 21.01 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
 61 20.97  0.00  0.00 0.00 19.26 0.00  0.53  0.53  0.52  0.53 ZEB_pz  0.53 3 T09   8.66e-16 9.85e-17 6.73e-15 7.65e-16 1032 
 62 23.34  0.02  0.00 0.00 20.30 0.01  1.11  1.11  0.91  1.14 ZEB_pz 99.00 0                                                
 63 20.24  0.00  0.00 0.00 18.79 0.00  0.45  0.45  0.44  0.47 ZEB_pz 99.00 0                                                
 64 19.32  0.00  0.00 0.00 18.05 0.00  0.10  0.10  0.10  0.12 ZEB_pz 99.00 0                                                
 65 22.70  0.02  0.00 0.00 18.67 0.00  1.01  1.01  0.91  1.04 ZEB_pz 99.00 0                                                
 66 25.69  0.14  0.00 0.00 19.54 0.01  2.73  2.73  1.85  2.91 ZEB_pz 99.00 0                                                
 67  0.00  0.00  0.00 0.00 20.60 0.01  2.14  2.14  1.42  2.59 ZEB_pz 99.00 0                                                
 68 16.50 30.90  0.00 0.00 18.76 0.00  0.72  0.72  0.36  0.73 C10_pz 99.00 0                                                
 69 20.98  0.01  0.00 0.00 18.82 0.00  0.53  0.53  0.52  0.53 ZEB_pz 99.00 0                                                
 70 23.81  0.07  0.00 0.00  0.00 0.00  0.00 99.00 99.00 99.00         0.00 2 N06                                            
 71 24.04  0.06  0.00 0.00 22.21 0.03  1.77  1.77  1.74  1.87 ZEB_pz 99.00 0                                                
 72 22.70  0.01  0.00 0.00 20.64 0.01  3.41  3.44  3.44  3.44 ZEB_pz  3.41 3 K08   2.31e-15 2.45e-16 4.82e-15 5.09e-16 1045 
 73 20.11  0.01  0.00 0.00 18.53 0.00  0.49  0.49  0.28  1.31 ZEB_pz 99.00 0       5.34e-15 4.43e-16 4.60e-15 3.82e-16 1046 
 74 20.84  0.00  0.00 0.00 19.50 0.00  0.53  0.53  0.50  0.54 ZEB_pz 99.00 0                                                
 75  0.00  0.00  0.00 0.00 21.21 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
 76 22.96  0.02  0.00 0.00 19.84 0.01  1.38  1.39  1.38  1.39 ZEB_pz  1.38 3 K07   2.81e-15 1.61e-16 2.88e-14 1.65e-15 1047 
 77 21.82  0.01 19.10 0.04 18.82 0.00  0.73  0.69  0.64  0.73 ZEB_pz  0.73 3 P81                                            
 79 24.03  0.05 20.33 0.10 19.85 0.01  0.73  0.73  0.69  0.78 ZEB_pz 99.00 0                                                
 80  0.00  0.00 22.38 0.29 21.96 0.05  0.38  0.38  0.36  1.77 KM_pz  99.00 0       7.12e-16 1.32e-16 1.11e-15 2.06e-16  -99 
 81 23.90  0.09  0.00 0.00  0.00 0.00  2.14  2.14  1.89  2.45 ZEB_pz 99.00 0                                                
 82 23.10  0.02 22.27 0.36 21.68 0.03  1.01  1.01  0.91  1.01 ZEB_pz  1.02 1 P81                                            
 83 19.33  0.00 20.58 0.11 20.12 0.00  1.36  1.33  1.32  1.33 ZEB_pz  1.36 2 K08   3.04e-16 5.05e-17 5.49e-15 9.10e-16 1050 
 84 23.28  0.03  0.00 0.00 20.67 0.01  2.64  2.64  2.63  2.67 ZEB_pz  2.31 1 P81                                            
 85 24.22  0.05 21.98 0.17 21.29 0.03  4.50  4.42  4.41  4.42 ZEB_pz  4.50 3 P81   7.12e-16 1.32e-16 1.11e-15 2.06e-16 1051 
 86 21.32  0.01  0.00 0.00 18.92 0.00  0.56  0.56  0.55  0.58 ZEB_pz 99.00 0                                                
 87 26.21  0.23  0.00 0.00 21.70 0.03  1.84  1.84  1.40  2.65 ZEB_pz 99.00 0                                                
 88  0.00  0.00  0.00 0.00 18.89 0.00  0.27 99.00 99.00 99.00         0.27 2 N06                                            
 89  0.00  0.00 21.34 0.18 20.35 0.01  1.27  1.27  0.84  1.42 ZEB_pz 99.00 0                                                
 90  0.00  0.00 21.05 0.13 20.00 0.00  3.12  3.12  3.11  3.15 KM_pz  99.00 0                                                
 91 22.77  0.02 19.61 0.07 20.17 0.00  0.85  0.86  0.82  0.88 ZEB_pz  0.85 3 VJB                                            
 92 19.84  0.00  0.00 0.00 18.68 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
 93 22.44  0.02 19.59 0.04 19.14 0.00  1.11  1.11  1.06  1.14 ZEB_pz 99.00 0                                                
 94  0.00  0.00 20.88 0.12 20.16 0.00  1.27  1.27  1.24  1.29 ZEB_pz 99.00 0                                                
 95 24.89  0.12 20.92 0.13 20.64 0.01  1.33  1.33  1.26  1.35 ZEB_pz 99.00 0                                                
 96 23.12  0.02 20.00 0.06 19.94 0.01  0.73  0.73  0.69  0.74 ZEB_pz 99.00 0                                                
 97 23.37  0.03  0.00 0.00 20.62 0.01  2.30  2.30  2.14  2.63 ZEB_pz 99.00 0                                                
 98 22.56  0.02 19.58 0.04 19.38 0.00  0.69  0.69  0.68  0.71 ZEB_pz 99.00 0                                                
 99 22.75  0.02  0.00 0.00 19.63 0.00  0.38  0.38  0.35  0.44 ZEB_pz 99.00 0                                                
100 26.11  0.29 21.11 0.15 19.53 0.01  1.57  1.57  1.15  2.30 ZEB_pz 99.00 0                                                
102 22.04  0.01 21.48 0.20 21.67 0.03  0.36  0.45  0.40  0.45 ZEB_pz  0.36 3 R07                                            
103 19.91  0.00 17.95 0.01 17.81 0.00  0.67  0.73  0.71  0.73 ZEB_pz  0.67 3 P81   3.61e-16 1.22e-16 5.66e-16 1.92e-16 1066 
105 25.40  0.13  0.00 0.00 21.10 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
106 23.86  0.04 19.32 0.04  0.00 0.00  1.01  1.01  0.97  1.06 ZEB_pz 99.00 0                                                
107 19.95  0.00 18.31 0.02 18.50 0.00  0.45  0.45  0.43  0.47 ZEB_pz 99.00 0                                                
108 24.15  0.04  0.00 0.00  0.00 0.00  1.39  1.39  1.38  1.40 ZEB_pz 99.00 0                                                
109  0.00  0.00  0.00 0.00 20.37 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
110 22.94  0.02 20.93 0.12  0.00 0.00  0.69  0.69  0.68  0.69 ZEB_pz  0.69 3 VJB   3.12e-15 3.06e-16 7.43e-15 7.28e-16 1072 
111 22.22  0.01 20.03 0.06 19.83 0.01  0.64  0.64  0.63  0.67 ZEB_pz 99.00 0                                                
112 23.17  0.02 20.96 0.13 20.02 0.01  1.39  1.39  1.36  1.52 ZEB_pz 99.00 0                                                
113 24.83  0.08 21.16 0.14 20.28 0.01  1.27  1.27  1.24  1.34 ZEB_pz 99.00 0                                                
114 19.03  0.00 17.54 0.01 18.12 0.00  0.18  0.19  0.19  0.23 ZEB_pz  0.18 3 VJB   1.69e-16 1.27e-17 3.43e-16 2.59e-17 1074 
115 20.57  0.00 19.01 0.03 19.22 0.00  0.91  0.91  0.86  0.92 ZEB_pz 99.00 0                                                
116 25.81  0.09  0.00 0.00 23.41 0.16 99.00 99.00 99.00 99.00        99.00 0                                                
117 22.06  0.01  0.00 0.00 18.99 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
118 23.84  0.04 20.21 0.06 19.61 0.00  0.96  0.96  0.95  0.96 ZEB_pz 99.00 0       2.18e-16 3.81e-17 4.12e-15 7.20e-16 1079 
119 23.07  0.02 20.42 0.08 19.78 0.00  0.69  0.69  0.67  0.73 ZEB_pz 99.00 0                                                
120 17.71  0.00 16.40 0.00 17.00 0.00  0.14  0.16  0.15  0.17 ZEB_pz  0.14 3 T09   2.15e-16 7.56e-17 4.06e-16 1.42e-16 1082 
122 23.30  0.02  0.00 0.00  0.00 0.00  0.13  0.13  0.13  0.13 ZEB_pz 99.00 0                                                
123 25.29  0.07  0.00 0.00  0.00 0.00  0.82  0.82  0.75  0.90 ZEB_pz 99.00 0                                                
124 22.54  0.01 19.73 0.05 20.48 0.01  0.73  0.73  0.72  0.74 ZEB_pz 99.00 0                                                
125 24.54  0.13  0.00 0.00 21.33 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
126  0.00  0.00 20.28 0.07 19.62 0.00  1.77  1.77  1.62  1.81 ZEB_pz 99.00 0                                                
127 24.85  0.14 21.19 0.16 20.08 0.01  1.06  1.06  0.89  1.13 ZEB_pz 99.00 0                                                
128 22.94  0.03 19.21 0.03 18.59 0.00  1.04  1.06  1.05  1.07 ZEB_pz  1.04 3 K08                                            
129 22.96  0.01  0.00 0.00  0.00 0.00  0.93  0.28  0.25  0.32 ZEB_pz  0.93 3 R07   2.59e-16 9.18e-17 4.07e-16 1.44e-16 1091 
130 24.33  0.06 20.65 0.10 19.94 0.00  1.64  1.64  1.59  1.93 ZEB_pz 99.00 0                                                
131 23.30  0.03  0.00 0.00 21.03 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
132 20.24  0.00 18.00 0.01 17.91 0.00  0.66  0.64  0.64  0.65 ZEB_pz  0.66 3 K07   3.00e-17 9.16e-18 1.78e-15 5.42e-16 1093 
133 21.02  0.01 20.38 0.09 18.97 0.00  1.35  2.55  2.55  2.56 ZEB_pz  1.35 3 T09   6.97e-15 4.52e-16 5.83e-15 3.78e-16 1094 
134  0.00  0.00 22.62 0.32 21.00 0.01  1.48  1.48  0.92  2.22 KM_pz  99.00 0                                                
135 20.53  0.01 18.96 0.03 19.79 0.01  0.38  0.38  0.37  0.38 ZEB_pz 99.00 0                                                
136 23.93  0.08  0.00 0.00 21.79 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
137 24.15  0.05 20.36 0.08 19.09 0.00  0.69  0.69  0.64  0.73 ZEB_pz 99.00 0                                                
138 25.58  0.18 21.62 0.18 21.17 0.01  1.77  1.77  1.74  1.78 ZEB_pz  1.77 3 VJB                                            
139 24.24  0.10  0.00 0.00 20.26 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
140 25.05  0.10 21.70 0.20 20.22 0.01  3.44  3.44  3.42  3.47 ZEB_pz 99.00 0       1.80e-16 4.44e-17 1.82e-15 4.49e-16 1104 
141  0.00  0.00  0.00 0.00 22.95 0.07  2.46  2.46  2.36  2.65 ZEB_pz 99.00 0                                                
142 24.31  0.07 21.45 0.18 21.10 0.01  0.86  0.86  0.79  0.89 ZEB_pz 99.00 0                                                
143 18.72  0.00 17.38 0.01 18.02 0.00  0.19  0.25  0.25  0.25 ZEB_pz  0.19 3 T09   6.54e-17 1.79e-17 2.65e-15 7.26e-16 1107 
144 21.24  0.01 18.95 0.03 19.14 0.00  0.31  0.31  0.30  0.32 ZEB_pz 99.00 0                                                
145  0.00  0.00  0.00 0.00 20.96 0.01  1.51  1.51  1.47  1.56 C10_pz 99.00 0                                                
146  0.00  0.00  0.00 0.00 21.76 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
147  0.00  0.00  0.00 0.00 22.38 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
148 18.51  0.00 16.87 0.00 17.40 0.00  0.22  0.22  0.21  0.22 ZEB_pz 99.00 0                                                
149 23.04  0.02 20.87 0.12 19.73 0.00  2.03  2.22  2.19  2.26 ZEB_pz  2.03 3 P81                                            
150 25.50  0.18 21.42 0.17 21.13 0.01  1.91  1.91  1.82  2.01 ZEB_pz 99.00 0                                                
151 25.48  0.17 21.57 0.19 20.36 0.01  1.16  1.16  1.14  1.30 ZEB_pz 99.00 0                                                
152 18.45  0.00 19.07 0.03 19.40 0.00  0.47  0.46  0.42  0.49 KM_pz   0.47 3 R07   6.07e-15 2.90e-16 2.86e-14 1.37e-15 1118 
153 21.78  0.01 18.74 0.02 18.66 0.00  0.69  0.69  0.65  0.75 ZEB_pz 99.00 0                                                
155  0.00  0.00 21.14 0.14 19.82 0.00  5.29  5.29  4.80  5.40 ZEB_pz 99.00 0       7.64e-16 1.13e-16 2.36e-15 3.48e-16 1121 
156  0.00  0.00  0.00 0.00 21.61 0.01 99.00 99.00 99.00 99.00        99.00 0       1.36e-15 1.40e-16 7.04e-15 7.23e-16 1124 
157 21.88  0.01 19.50 0.03 19.50 0.00  0.50  0.49  0.47  0.51 ZEB_pz  0.50 2 R07                                            
158 24.41  0.06 20.57 0.11 20.28 0.00  0.28  0.28  0.27  0.31 ZEB_pz 99.00 0                                                
159 24.95  0.11 20.87 0.11 19.51 0.00  1.16  1.16  1.14  1.22 ZEB_pz 99.00 0                                                
160 24.65  0.12  0.00 0.00 20.42 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
161  0.00  0.00 21.49 0.18 21.10 0.01  1.77  1.77  1.59  1.86 ZEB_pz 99.00 0                                                
162 19.01  0.00 18.53 0.02 18.99 0.00  0.09  0.10  0.10  0.11 ZEB_pz  0.09 3 R07                                            
164  0.00  0.00  0.00 0.00 19.32 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
165  0.00  0.00  0.00 0.00 21.43 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
166 23.84  0.03 20.41 0.08 19.77 0.00  0.39  1.27  1.23  1.38 ZEB_pz  0.39 2 K07   2.56e-16 1.58e-17 4.02e-16 2.47e-17 1135 
167 25.15  0.12 21.89 0.18 20.61 0.01  1.27  2.73  2.69  2.77 ZEB_pz  1.27 2 K07   1.19e-15 1.07e-16 1.28e-14 1.15e-15 1136 
168 22.99  0.02 19.79 0.05 19.79 0.00  0.69  0.69  0.68  0.69 ZEB_pz 99.00 0                                                
169 19.06  0.00 17.27 0.01 17.77 0.00  0.31  0.31  0.31  0.32 ZEB_pz  0.31 3 K07   3.05e-16 1.87e-17 1.35e-15 8.31e-17 1141 
170 21.34  0.01 19.07 0.03 19.27 0.00  0.47  0.45  0.45  0.45 ZEB_pz  0.47 3 T09   3.35e-23 8.33e-24 5.15e-15 1.28e-15 1140 
171 24.04  0.05  0.00 0.00 22.07 0.03  2.22  2.22  2.16  2.27 ZEB_pz 99.00 0                                                
172 23.04  0.02 21.13 0.14 20.59 0.01  1.27  1.27  1.26  1.28 ZEB_pz 99.00 0                                                
173  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
174 23.41  0.03 20.68 0.11  0.00 0.00  2.73  2.73  2.70  2.85 ZEB_pz 99.00 0       2.55e-17 8.35e-18 1.36e-15 4.46e-16 1146 
175 23.49  0.03 20.32 0.08 20.02 0.00  1.06  1.06  1.00  1.13 ZEB_pz 99.00 0                                                
176 25.73  0.16  0.00 0.00 21.09 0.02  3.02  3.02  2.70  3.24 ZEB_pz 99.00 0                                                
177 23.67  0.03 20.29 0.07 19.91 0.00  0.73  0.73  0.72  0.73 ZEB_pz  0.73 3 VVDS                                           
178 25.60  0.15 22.37 0.26 21.43 0.01  1.25  1.25  1.08  1.70 KM_pz  99.00 0                                                
179 22.49  0.02 19.56 0.04 18.97 0.00  0.69  0.69  0.66  0.80 ZEB_pz 99.00 0                                                
180 21.59  0.01 18.85 0.02 18.61 0.00  0.73  0.73  0.72  0.75 ZEB_pz 99.00 0                                                
181  0.00  0.00  0.00 0.00 20.04 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
182 22.25  0.01 19.47 0.04 19.10 0.00  0.68  0.73  0.71  0.74 ZEB_pz  0.68 2 S04F                                           
183 24.45  0.07 19.79 0.05 19.47 0.00  1.06  1.06  0.83  1.19 ZEB_pz 99.00 0                                                
184  0.00  0.00 22.13 0.38  0.00 0.00  0.27  0.27  0.26  2.08 KM_pz  99.00 0                                                
185 20.07  0.00 18.03 0.01 18.38 0.00  0.36  0.35  0.33  0.39 ZEB_pz  0.36 2 N06                                            
187 25.38  0.19  0.00 0.00 19.91 0.01  2.30  2.30  1.53  2.93 ZEB_pz 99.00 0                                                
188 25.30  0.17 21.24 0.16 19.97 0.01  1.84  1.84  1.62  1.93 ZEB_pz 99.00 0                                                
189 22.80  0.02 20.11 0.07 19.64 0.00  0.77  0.69  0.68  0.70 C10_pz  0.77 2 R07                                            
190 21.25  0.01 18.99 0.03 18.98 0.00  0.45  0.45  0.45  0.53 ZEB_pz 99.00 0                                                
191 24.49  0.08 21.47 0.18 19.82 0.00  0.77  0.77  0.72  0.85 ZEB_pz  2.03 1 P81                                            
193 24.41  0.06 21.24 0.15 20.09 0.00  1.94  1.84  1.82  1.88 ZEB_pz  1.94 2 VLR   5.63e-16 1.73e-16 5.74e-16 1.76e-16   16 
194 21.36  0.01 19.40 0.04 19.17 0.00  0.64  0.64  0.62  0.66 ZEB_pz 99.00 0                                                
195 24.89  0.19  0.00 0.00 19.17 0.00 99.00 99.00 99.00 99.00        99.00 0       1.46e-16 9.39e-17 6.19e-16 3.97e-16 1177 
196 25.35  0.21 22.21 0.23 21.77 0.02  2.83  2.83  1.34  3.12 ZEB_pz 99.00 0       6.57e-17 2.14e-17 3.04e-15 9.90e-16   18 
197 21.76  0.02  0.00 0.00 18.73 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
198  0.00  0.00  0.00 0.00 21.00 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
199 23.21  0.03 20.26 0.07 19.43 0.00  1.29  1.21  1.14  1.27 ZEB_pz  1.29 3 P81                                            
200 25.56  0.16 22.11 0.23 21.06 0.01  2.55  2.55  2.24  2.76 ZEB_pz 99.00 0                                                
201 21.51  0.01 19.01 0.03 18.67 0.00  0.43  0.43  0.39  0.47 KM_pz  99.00 0                                                
202 23.67  0.07  0.00 0.00 21.51 0.01  1.84  1.84  1.64  1.95 ZEB_pz 99.00 0                                                
203 22.24  0.01 20.01 0.05 19.06 0.00  1.32  1.33  1.33  1.33 ZEB_pz  1.32 3 T09   4.00e-15 3.07e-16 5.65e-15 4.34e-16 1184 
204 20.79  0.01 18.44 0.01 18.13 0.00  0.62  0.60  0.59  0.61 ZEB_pz  0.62 3 VLR                                            
205  0.00  0.00 19.10 0.03  0.00 0.00  0.18  0.22  0.20  0.32 KM_pz   0.18 2 N06   1.42e-16 1.97e-17 3.27e-16 4.52e-17   23 
206 22.07  0.01 19.24 0.03 19.06 0.00  0.67  0.64  0.63  0.69 ZEB_pz  0.67 3 P81                                            
207 22.58  0.01 20.26 0.07 19.79 0.00  0.73  0.73  0.69  0.77 ZEB_pz 99.00 0                                                
208 24.43  0.06 20.36 0.08 19.91 0.00  1.11  1.11  1.09  1.17 ZEB_pz 99.00 0                                                
209 23.71  0.05 20.14 0.06 19.10 0.00  1.33  1.33  1.32  1.33 ZEB_pz 99.00 0                                                
210 24.72  0.09 20.77 0.10 19.89 0.01  1.51  1.51  1.47  1.59 ZEB_pz 99.00 0                                                
211 25.61  0.20 21.34 0.16 20.32 0.01  1.64  1.64  1.56  1.74 ZEB_pz 99.00 0       2.50e-16 3.79e-17 5.57e-15 8.42e-16 1188 
212 23.94  0.03 19.66 0.05  0.00 0.00  0.42  0.42  0.38  0.45 ZEB_pz  1.79 1 VLR                                            
213  0.00  0.00 21.12 0.14 20.46 0.01  1.33  1.33  1.26  1.43 ZEB_pz 99.00 0                                                
214 25.62  0.11  0.00 0.00 21.21 0.02  1.70  1.70  1.62  1.73 ZEB_pz  2.32 1 S04   1.69e-16 3.50e-17 1.44e-15 2.97e-16   27 
215 24.71  0.07  0.00 0.00  0.00 0.00  1.77  1.77  1.73  1.81 ZEB_pz 99.00 0                                                
216 23.60  0.03 21.64 0.20 20.57 0.01  2.26  2.30  2.28  2.32 ZEB_pz  2.26 3 K07   6.93e-17 8.39e-18 5.91e-16 7.16e-17   29 
218 23.66  0.04 20.52 0.09 19.43 0.00  1.91  1.91  1.89  1.94 ZEB_pz 99.00 0       1.16e-16 5.15e-17 1.20e-15 5.30e-16   31 
219 24.26  0.07 20.85 0.12 20.80 0.01  2.38  2.38  1.55  3.24 ZEB_pz 99.00 0                                                
220  0.00  0.00 21.44 0.15 20.84 0.01  1.24  1.24  0.74  1.27 KM_pz  99.00 0                                                
221  0.00  0.00 21.92 0.20 21.22 0.01  1.83  1.83  1.42  2.11 KM_pz  99.00 0       1.21e-16 2.53e-17 3.29e-15 6.88e-16 1201 
222 24.74  0.10  0.00 0.00 21.50 0.02  2.94  2.92  2.92  2.93 ZEB_pz  2.94 3 S04   4.73e-16 9.28e-17 2.78e-15 5.45e-16   34 
224 22.94  0.03 21.61 0.13 21.08 0.01  1.50  1.64  1.59  1.77 ZEB_pz  1.50 2 VLR                                            
225 24.55  0.06 21.18 0.15 20.45 0.01  2.30  2.30  2.25  2.43 ZEB_pz 99.00 0       1.26e-16 5.16e-17 4.26e-16 1.75e-16 1205 
226 25.11  0.15 21.22 0.14 20.62 0.01  1.91  1.91  1.86  1.93 ZEB_pz 99.00 0       2.31e-16 2.21e-17 1.56e-15 1.49e-16   39 
227  0.00  0.00  0.00 0.00 22.48 0.04 99.00 99.00 99.00 99.00        99.00 0                                                
228 25.19  0.13 22.14 0.19 21.35 0.02  2.06  2.06  1.02  2.33 ZEB_pz 99.00 0                                                
229 25.57  0.16 21.22 0.14 20.21 0.01  1.21  1.21  1.15  1.30 ZEB_pz 99.00 0                                                
230 24.62  0.07 22.48 0.28 21.86 0.03  2.06  2.06  2.03  2.15 ZEB_pz 99.00 0                                                
231 24.10  0.05 21.63 0.16 21.51 0.02  0.64  0.64  0.64  0.65 ZEB_pz 99.00 0       3.53e-16 9.60e-17 7.65e-16 2.08e-16 1213 
232 23.96  0.10 19.51 0.04 18.62 0.00  1.21  1.21  0.67  1.28 ZEB_pz 99.00 0                                                
233 24.97  0.10 21.82 0.22 20.38 0.01  1.38  1.38  1.37  1.39 C10_pz 99.00 0                                                
234 21.67  0.01 19.60 0.04 19.33 0.00  0.73  0.73  0.72  0.73 ZEB_pz  0.73 3 R07                                            
235 21.85  0.01 19.24 0.04 18.92 0.00  0.74  0.73  0.72  0.74 ZEB_pz  0.74 3 P81   2.32e-21 3.22e-22 8.36e-16 1.16e-16   45 
236  0.00  0.00  0.00 0.00 22.47 0.06 99.00 99.00 99.00 99.00        99.00 0                                                
237 23.69  0.04 20.70 0.09 20.21 0.01  1.08  0.60  0.54  0.63 ZEB_pz  1.08 2 VVDS                                           
238 24.77  0.07 21.40 0.17 20.98 0.01  2.46  2.46  2.38  2.60 ZEB_pz 99.00 0       1.59e-16 2.12e-17 1.69e-15 2.25e-16   48 
239 24.07  0.03 20.07 0.07 19.17 0.00  1.64  1.64  1.40  1.69 ZEB_pz 99.00 0                                                
240 22.13  0.01 19.55 0.04 19.84 0.00  0.69  0.69  0.68  0.69 ZEB_pz 99.00 0       1.98e-16 5.23e-17 1.56e-15 4.11e-16 1222 
241 25.79  0.21  0.00 0.00 21.25 0.02  2.46  2.46  0.28  4.83 ZEB_pz 99.00 0                                                
242 25.60  0.18 21.30 0.15 20.82 0.01  2.92  2.92  2.88  2.94 ZEB_pz 99.00 0       4.65e-16 1.00e-16 9.90e-16 2.13e-16 1224 
243 24.46  0.10  0.00 0.00  0.00 0.00  1.98  1.98  1.91  2.05 ZEB_pz 99.00 0                                                
244  0.00  0.00 21.74 0.12 21.09 0.01  1.93  1.93  1.70  2.28 KM_pz  99.00 0                                                
245 23.93  0.05 19.99 0.05 19.25 0.00  0.76  1.33  1.31  1.36 ZEB_pz  0.76 2 VVDS                                           
246 23.25  0.03 20.11 0.07 19.38 0.00  0.95  0.86  0.81  0.91 ZEB_pz  0.95 2 R07                                            
247  0.00  0.00 22.31 0.23 21.22 0.02  2.62  2.62  1.67  2.62 KM_pz  99.00 0                                                
248 24.75  0.06 21.63 0.19 20.70 0.01  1.27  1.27  1.18  1.31 ZEB_pz 99.00 0                                                
249 24.92  0.09 22.41 0.26  0.00 0.00  2.46  2.46  2.15  2.89 ZEB_pz 99.00 0                                                
250 22.16  0.01 19.50 0.04 18.99 0.00  0.52  0.53  0.52  0.54 ZEB_pz  0.52 2 VVDS                                           
251  0.00  0.00 22.52 0.24 21.78 0.02  2.22  2.22  1.55  3.69 ZEB_pz 99.00 0                                                
252 23.32  0.02 21.55 0.19 21.91 0.20  0.69  0.69  0.68  0.74 ZEB_pz 99.00 0                                                
253  0.00  0.00  0.00 0.00 20.34 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
254 25.02  0.11 21.89 0.21 20.89 0.01  1.84  1.84  1.37  1.96 ZEB_pz 99.00 0                                                
255 23.86  0.04 19.95 0.06 19.28 0.00  1.27  1.27  1.20  1.30 ZEB_pz 99.00 0                                                
256  0.00  0.00 21.38 0.15 19.85 0.00  1.27  1.27  1.18  1.35 KM_pz  99.00 0                                                
257 24.15  0.05 20.36 0.08 19.91 0.00  0.77  0.77  0.71  0.83 ZEB_pz 99.00 0                                                
258 25.22  0.12 21.28 0.14 20.54 0.01  1.16  1.16  1.14  1.20 ZEB_pz 99.00 0                                                
259 21.77  0.01 20.84 0.10 19.84 0.00  1.38  1.91  1.90  1.92 ZEB_pz  1.38 3 T09   1.05e-15 1.89e-16 1.64e-15 2.96e-16 1235 
261 22.32  0.01 19.23 0.03 18.95 0.01  0.67  0.69  0.68  0.69 ZEB_pz  0.67 3 VLR   7.61e-16 1.09e-16 2.17e-15 3.11e-16   63 
262  0.00  0.00  0.00 0.00 21.77 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
263 22.97  0.03 20.57 0.09 19.76 0.00  2.06  2.06  1.93  2.13 ZEB_pz 99.00 0                                                
264 23.91  0.04 20.58 0.09 20.10 0.00  1.16  1.16  1.12  1.20 ZEB_pz 99.00 0                                                
265 25.16  0.08 21.25 0.16 20.15 0.01  1.51  1.51  1.50  1.52 ZEB_pz 99.00 0       1.99e-15 4.84e-17 7.59e-15 1.85e-16   67 
266 21.74  0.01  0.00 0.00 19.07 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
267 21.93  0.01 19.43 0.04 18.99 0.00  0.73  0.73  0.71  0.77 ZEB_pz 99.00 0                                                
268  0.00  0.00  0.00 0.00 21.85 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
269 24.50  0.06 20.37 0.07 19.71 0.02  0.69  0.69  0.67  0.71 ZEB_pz  1.12 1 VVDS                                           
270 23.24  0.03 20.43 0.09 19.45 0.00  1.40  1.21  1.19  1.26 ZEB_pz  1.40 2 VVDS                                           
271  0.00  0.00 21.94 0.17 21.53 0.02  1.40  1.40  1.31  2.81 KM_pz  99.00 0                                                
272 24.22  0.05 20.40 0.08 19.42 0.00  1.33  1.33  1.30  1.36 ZEB_pz 99.00 0                                                
273 25.09  0.08 20.97 0.12 20.19 0.01  1.51  1.51  1.42  1.55 ZEB_pz 99.00 0                                                
274  0.00  0.00  0.00 0.00 22.15 0.16 99.00 99.00 99.00 99.00        99.00 0                                                
277 24.14  0.07 20.77 0.11 19.63 0.00  1.27  1.27  1.20  1.30 ZEB_pz 99.00 0                                                
278 22.90  0.02 19.50 0.04 19.14 0.00  0.27  0.91  0.91  0.92 ZEB_pz  0.27 3 T09   3.13e-15 2.95e-16 5.11e-15 4.81e-16 1254 
279 21.87  0.01  0.00 0.00 19.15 0.00  0.82  0.82  0.59  0.90 ZEB_pz 99.00 0                                                
280  0.00  0.00 21.75 0.15 20.78 0.01  1.95  1.95  1.48  2.16 KM_pz  99.00 0                                                
281 24.50  0.12  0.00 0.00 20.01 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
282  0.00  0.00 22.51 0.30 20.73 0.01  1.25  1.25  0.99  1.80 KM_pz  99.00 0                                                
283  0.00  0.00 20.01 0.07 18.86 0.01  1.36  1.36  1.30  1.50 KM_pz  99.00 0       7.89e-16 1.98e-17 1.74e-14 4.36e-16   83 
284 22.90  0.03 20.41 0.09 19.34 0.01  0.53  0.53  0.50  0.57 ZEB_pz 99.00 0                                                
285 22.75  0.02 19.89 0.06 18.81 0.00  1.01  1.70  1.69  1.76 ZEB_pz  1.01 3 T09   5.67e-16 5.73e-17 1.81e-14 1.83e-15 1265 
286 22.13  0.01  0.00 0.00 19.05 0.00  0.96  0.96  0.76  1.04 ZEB_pz 99.00 0                                                
287  0.00  0.00 21.69 0.18 21.10 0.01  2.44  2.44  2.11  2.63 KM_pz  99.00 0                                                
288 19.88  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0       6.45e-16 1.44e-16 3.00e-15 6.70e-16 1268 
289 24.79  0.07 22.36 0.35 21.04 0.01  1.06  1.06  1.01  1.09 ZEB_pz 99.00 0                                                
290  0.00  0.00 21.66 0.18 20.50 0.01  2.38  2.38  1.53  2.49 ZEB_pz 99.00 0                                                
291 20.99  0.00 18.57 0.02 18.62 0.00  0.57  0.56  0.56  0.56 ZEB_pz  0.57 3 S04   4.74e-16 1.51e-17 8.80e-15 2.80e-16   97 
292 19.79  0.00 18.46 0.02  0.00 0.00  0.30  0.35  0.34  0.35 ZEB_pz  0.30 3 R07                                            
293 24.98  0.14 21.29 0.14 21.57 0.01  1.39  1.39  1.33  1.43 ZEB_pz 99.00 0                                                
294 23.73  0.04 19.93 0.04 19.28 0.00  0.96  1.16  1.15  1.20 ZEB_pz  0.96 2 VMR                                            
295 25.45  0.24 21.65 0.18 21.23 0.01  3.15  3.15  3.06  3.23 C10_pz 99.00 0                                                
296  0.00  0.00  0.00 0.00 21.93 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
297 22.55  0.02  0.00 0.00 19.24 0.00  0.86  0.86  0.79  1.51 ZEB_pz 99.00 0                                                
298 24.34  0.06 20.71 0.11 19.85 0.00  1.06  1.06  1.03  1.19 ZEB_pz 99.00 0                                                
299 24.33  0.06 20.26 0.09 19.65 0.00  1.16  1.16  1.13  1.21 ZEB_pz 99.00 0       5.70e-16 1.09e-16 4.56e-15 8.68e-16 1278 
300 24.05  0.07 21.22 0.16 20.82 0.02  0.72  1.77  1.76  1.85 ZEB_pz  0.72 2 T09   6.03e-17 1.16e-17 6.33e-15 1.22e-15  109 
301  0.00  0.00 21.19 0.16 19.84 0.01  2.30  2.30  2.21  2.39 ZEB_pz 99.00 0                                                
302 24.03  0.05 20.71 0.10 20.07 0.01  0.91  0.91  0.90  0.92 ZEB_pz 99.00 0                                                
303 21.11  0.00  0.00 0.00 18.56 0.00 99.00 99.00 99.00 99.00        99.00 0       1.87e-15 1.94e-16 8.39e-15 8.69e-16 1282 
304  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
305 24.45  0.09 22.03 0.16 20.87 0.01  1.98  1.98  1.68  2.12 ZEB_pz 99.00 0                                                
306  0.00  0.00  0.00 0.00 21.14 0.02 99.00 99.00 99.00 99.00        99.00 0       3.43e-18 5.11e-19 2.69e-17 4.00e-18  114 
307 23.18  0.03 20.34 0.08 19.49 0.01  1.07  1.01  0.99  1.01 ZEB_pz  1.07 2 VVDS  2.08e-17 2.93e-18 2.34e-16 3.29e-17  115 
308 22.44  0.02  0.00 0.00 18.25 0.00  1.06  1.06  1.03  1.09 ZEB_pz 99.00 0       5.92e-15 4.35e-16 1.54e-14 1.13e-15 1289 
309  0.00  0.00  0.00 0.00 20.32 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
310 22.71  0.01 19.65 0.04 19.07 0.00  1.02  1.01  1.00  1.01 ZEB_pz  1.02 3 FORS  8.27e-18 1.14e-18 5.24e-16 7.25e-17  120 
311 21.12  0.00 18.88 0.02 19.48 0.00  0.34  0.45  0.45  0.45 ZEB_pz  0.34 3 T09   2.96e-16 7.79e-17 1.81e-15 4.77e-16 1293 
312  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
313 21.77  0.01 19.47 0.04 19.31 0.00  0.77  0.77  0.77  0.77 ZEB_pz  0.77 3 T09   2.68e-16 7.89e-17 2.08e-15 6.12e-16  127 
314 23.98  0.03 20.99 0.14 19.67 0.02  1.64  1.64  1.58  1.67 ZEB_pz  0.03 1 VLR   6.51e-19 1.44e-19 4.23e-16 9.33e-17  131 
315 21.20  0.01 19.02 0.03 19.17 0.00  0.45  0.45  0.45  0.46 ZEB_pz 99.00 0                                                
316 19.74  0.00 18.17 0.01 18.77 0.00  0.35  0.35  0.34  0.35 ZEB_pz 99.00 0                                                
317  0.00  0.00  0.00 0.00 22.21 0.04 99.00 99.00 99.00 99.00        99.00 0                                                
318  0.00  0.00  0.00 0.00 21.82 0.06 99.00 99.00 99.00 99.00        99.00 0       3.11e-16 1.14e-16 2.88e-15 1.06e-15  139 
319 19.46  0.00 17.11 0.01 17.55 0.00  0.31  0.31  0.31  0.31 ZEB_pz  0.31 3 S04   1.26e-16 1.57e-17 3.44e-16 4.29e-17  140 
320 18.98  0.00 17.67 0.01 17.18 0.00  0.54  0.53  0.53  0.53 ZEB_pz  0.54 3 S04   3.96e-14 2.35e-16 6.01e-14 3.56e-16  141 
321 20.77  0.00 18.90 0.02 19.26 0.01  0.37  0.77  0.76  0.79 ZEB_pz  0.37 3 VMR                                            
322 20.87  0.01  0.00 0.00 18.47 0.00  4.69  4.69  4.55  4.88 ZEB_pz 99.00 0                                                
323 24.69  0.08 20.53 0.09 19.76 0.01  1.84  1.84  1.83  1.88 ZEB_pz 99.00 0       4.30e-16 6.16e-17 4.78e-15 6.86e-16 1307 
324  0.00  0.00  0.00 0.00 22.84 0.07 99.00 99.00 99.00 99.00        99.00 0                                                
325 21.96  0.01 18.70 0.02 18.27 0.00  0.73  0.73  0.72  0.74 ZEB_pz  0.73 3 S04   5.46e-16 4.03e-17 3.30e-16 2.44e-17  151 
326 22.69  0.02 20.24 0.05 19.74 0.02  0.74  0.73  0.72  0.73 ZEB_pz  0.74 3 R07   5.52e-17 7.41e-18 8.66e-17 1.16e-17  152 
327 18.76  0.00 17.77 0.01 18.27 0.00  0.08  0.08  0.08  0.08 ZEB_pz  0.08 3 VMR   7.94e-17 9.80e-18 1.24e-16 1.54e-17  154 
329 23.87  0.04 20.27 0.06 19.35 0.00  0.77  0.77  0.73  0.84 ZEB_pz 99.00 0                                                
330  0.00  0.00  0.00 0.00  0.00 0.00  6.62  6.62  0.45  7.00 S09_pz  1.16 1 P81   1.09e-16 1.39e-17 4.09e-16 5.24e-17  156 
331 23.62  0.06  0.00 0.00 20.21 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
332 21.27  0.01 18.56 0.02 18.46 0.00  0.69  0.69  0.68  0.69 ZEB_pz 99.00 0                                                
333 24.69  0.07 20.86 0.10 20.43 0.05  1.33  1.33  1.09  1.47 ZEB_pz  0.96 1 VVDS                                           
334 21.10  0.00 19.37 0.03 19.83 0.01  0.22  0.22  0.21  0.24 ZEB_pz 99.00 0                                                
335  0.00  0.00  0.00 0.00 20.20 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
336  0.00  0.00  0.00 0.00 21.27 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
337 23.04  0.03 19.99 0.05 19.40 0.00  0.65  0.64  0.63  0.65 ZEB_pz  0.65 3 VJB   1.17e-17 1.75e-18 4.93e-17 7.34e-18  161 
338 24.59  0.08 20.02 0.06 19.67 0.00  1.61  1.57  1.56  1.64 ZEB_pz  1.61 2 N06   9.26e-17 1.11e-17 1.52e-16 1.82e-17  163 
339 20.85  0.01 18.20 0.01 17.92 0.00  0.68  0.64  0.64  0.66 ZEB_pz  0.68 3 K07                                            
340 20.69  0.00 18.52 0.02 18.48 0.00  0.55  0.77  0.74  0.79 ZEB_pz  0.55 2 R07                                            
341 22.50  0.01 20.83 0.08 19.80 0.01  1.62  1.64  1.63  1.64 ZEB_pz  1.62 3 S04   5.29e-15 8.85e-17 9.75e-15 1.63e-16  166 
342 20.61  0.00 18.98 0.02 18.99 0.00  0.42  0.45  0.45  0.46 ZEB_pz  0.42 2 FORS  4.58e-17 6.59e-18 9.40e-17 1.35e-17  164 
343  0.00  0.00  0.00 0.00  0.00 0.00  1.91  1.91  1.70  2.07 ZEB_pz 99.00 0       1.11e-15 3.11e-16 3.43e-15 9.64e-16  168 
344 20.96  0.00 19.74 0.04 20.29 0.01  0.13  0.13  0.12  0.16 ZEB_pz 99.00 0                                                
345 26.77  0.35  0.00 0.00 21.70 0.03  3.53  3.53  3.09  4.00 C10_pz 99.00 0       1.24e-15 1.64e-16 4.47e-15 5.94e-16 1319 
346 20.42  0.00 18.17 0.01 18.28 0.00  0.55  0.53  0.52  0.53 ZEB_pz  0.55 3 VJB                                            
347 22.02  0.01 19.38 0.03 19.02 0.00  0.58  0.60  0.56  0.61 ZEB_pz  0.58 3 VMR   3.76e-17 5.60e-18 1.43e-16 2.13e-17  174 
348 18.88  0.00 18.41 0.01 17.85 0.00  0.61  1.64  1.57  1.64 ZEB_pz  0.61 2 T09   2.84e-14 7.31e-16 5.77e-14 1.48e-15 1321 
349 23.69  0.07 19.99 0.04 19.43 0.00  1.11  1.11  1.10  1.13 ZEB_pz 99.00 0                                                
350 20.53  0.00 18.71 0.01 19.29 0.00  0.35  0.35  0.34  0.36 ZEB_pz 99.00 0                                                
351 22.34  0.01 19.70 0.03 19.34 0.00  0.73  0.64  0.62  0.65 ZEB_pz  0.73 3 VLR                                            
352 22.50  0.01 19.45 0.03 19.18 0.00  0.69  0.69  0.67  0.71 ZEB_pz 99.00 0                                                
353 23.49  0.03 20.32 0.05 19.75 0.00  0.86  0.86  0.84  0.87 ZEB_pz 99.00 0                                                
354  0.00  0.00  0.00 0.00 19.59 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
355 21.64  0.01 19.56 0.03 19.73 0.01  0.42  0.49  0.47  0.52 ZEB_pz  0.42 3 VMR                                            
356 22.30  0.01 19.49 0.03 19.25 0.00  0.64  0.64  0.63  0.67 ZEB_pz 99.00 0                                                
357  0.00  0.00 21.34 0.12  0.00 0.00  3.55  3.55  3.36  3.80 ZEB_pz 99.00 0                                                
358 20.90  0.00 19.12 0.02 19.55 0.00  0.42  0.42  0.40  0.43 ZEB_pz 99.00 0                                                
359 26.43  0.42  0.00 0.00 24.98 0.53  0.73  0.73  0.61  0.89 ZEB_pz 99.00 0                                                
361 25.92  0.22 22.02 0.18 21.02 0.02  1.39  1.39  1.20  1.41 ZEB_pz 99.00 0                                                
362 20.40  0.00 18.47 0.01 18.46 0.00  0.61  0.60  0.60  0.60 ZEB_pz  0.61 3 S04   1.58e-15 3.72e-17 1.06e-14 2.49e-16  193 
363  0.00  0.00  0.00 0.00 21.33 0.30 99.00 99.00 99.00 99.00        99.00 0                                                
364 25.57  0.14  0.00 0.00 22.50 0.07  3.02  3.02  2.88  3.08 ZEB_pz 99.00 0       1.74e-15 2.29e-16 8.00e-15 1.05e-15 1330 
365 22.78  0.02 19.60 0.03 19.29 0.00  0.73  0.73  0.72  0.73 ZEB_pz  0.73 3 FORS                                           
366 22.91  0.02 19.98 0.04 19.73 0.00  0.64  0.64  0.63  0.66 ZEB_pz 99.00 0                                                
367 21.17  0.00 19.16 0.02 19.16 0.00  0.60  0.60  0.57  0.63 ZEB_pz 99.00 0                                                
368  0.00  0.00  0.00 0.00 21.60 0.07 99.00 99.00 99.00 99.00        99.00 0       2.51e-16 7.73e-17 1.59e-15 4.90e-16  197 
369 24.44  0.06  0.00 0.00 21.40 0.02  2.08  2.06  2.04  2.08 ZEB_pz  2.08 3 VJB   4.89e-17 7.06e-18 1.51e-16 2.18e-17  202 
370 21.30  0.01 19.14 0.02 19.48 0.00  0.30  0.28  0.28  0.29 ZEB_pz  0.30 3 VMR                                            
371  0.00  0.00  0.00 0.00 24.08 0.29  6.19  6.19  1.16  7.00 S09_pz 99.00 0                                                
372 19.87  0.00 18.36 0.01 18.89 0.00  0.35  0.35  0.31  0.35 ZEB_pz 99.00 0                                                
373 20.90  0.01 17.94 0.01 17.62 0.00  0.73  0.73  0.72  0.73 ZEB_pz  0.73 3 VLR                                            
374 19.04  0.00  0.00 0.00 17.69 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
375  0.00  0.00  0.00 0.00  0.00 0.00  1.51  1.51  1.44  1.56 ZEB_pz 99.00 0       1.21e-16 1.32e-17 4.43e-16 4.85e-17  217 
376 24.63  0.11 20.48 0.08 19.82 0.01  1.39  1.39  1.37  1.41 ZEB_pz 99.00 0                                                
377 20.11  0.00 18.78 0.02 19.44 0.00  0.22  0.22  0.21  0.23 ZEB_pz 99.00 0                                                
378 22.41  0.02  0.00 0.00 19.52 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
379 20.71  0.00 18.40 0.03 18.24 0.00  0.45  0.45  0.45  0.46 ZEB_pz 99.00 0                                                
380 23.01  0.03 20.14 0.06 19.78 0.01  0.91  0.91  0.88  1.01 ZEB_pz 99.00 0                                                
381  0.00  0.00  0.00 0.00 21.72 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
382 21.55  0.01 18.78 0.02 19.00 0.00  0.67  0.64  0.64  0.65 ZEB_pz  0.67 3 VMR   7.93e-17 1.24e-17 2.08e-16 3.25e-17  228 
383 19.92  0.00 19.21 0.03 18.42 0.01  1.32  1.33  1.27  1.34 ZEB_pz  1.32 3 S04   1.23e-14 6.98e-16 1.42e-14 8.11e-16  229 
384  0.00  0.00 20.79 0.11 20.27 0.01  0.73  0.73  0.68  0.77 KM_pz  99.00 0                                                
385 22.29  0.02  0.00 0.00 19.15 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
386  0.00  0.00 21.93 0.18 20.93 0.02  1.96  1.96  1.68  2.24 KM_pz  99.00 0                                                
387 18.10  0.00 16.42 0.00 16.98 0.00  0.22  0.22  0.20  0.23 ZEB_pz 99.00 0                                                
388 21.29  0.01 19.32 0.03 19.17 0.00  0.57  0.56  0.56  0.57 ZEB_pz  0.57 3 S04   4.08e-15 8.31e-17 5.98e-15 1.22e-16  241 
389 23.57  0.03 20.14 0.06 19.25 0.00  1.10  0.53  0.48  0.54 ZEB_pz  1.10 3 S04   3.94e-16 1.09e-17 1.22e-14 3.38e-16  243 
390  0.00  0.00  0.00 0.00 21.42 0.02  1.98  1.98  1.57  2.13 ZEB_pz 99.00 0       3.09e-17 4.58e-18 4.63e-17 6.87e-18  244 
391  0.00  0.00 21.09 0.13 20.01 0.01  1.62  1.51  1.47  1.55 ZEB_pz  1.62 2 FORS                                           
392 23.82  0.03 19.94 0.06 19.27 0.00  1.06  1.06  1.00  1.08 ZEB_pz 99.00 0                                                
393 19.58  0.00 18.59 0.02 19.00 0.00  0.35  0.35  0.28  0.36 ZEB_pz 99.00 0                                                
394 18.92  0.00 16.95 0.01 17.34 0.00  0.12  0.13  0.13  0.13 ZEB_pz  0.12 3 VLR   5.27e-17 7.90e-18 1.19e-16 1.78e-17  249 
395  0.00  0.00  0.00 0.00  0.00 0.00  1.84  1.84  1.49  2.05 ZEB_pz 99.00 0                                                
396 21.08  0.01 17.69 0.01 18.08 0.00  0.73  0.73  0.73  0.73 ZEB_pz  0.73 3 S04   1.57e-16 2.05e-17 2.45e-16 3.22e-17  250 
397 21.24  0.01 18.70 0.02 18.48 0.00  0.67  0.69  0.64  0.69 ZEB_pz  0.67 3 VMR   2.18e-21 5.80e-22 4.71e-16 1.26e-16  251 
398 23.04  0.03 20.31 0.08 19.87 0.00  1.06  1.06  1.03  1.11 ZEB_pz 99.00 0                                                
399 23.96  0.04 20.30 0.07 19.57 0.00  1.54  1.33  1.29  1.40 ZEB_pz  1.54 3 S04   1.16e-16 4.99e-18 5.96e-15 2.55e-16  257 
400  0.00  0.00  0.00 0.00 20.83 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
401  0.00  0.00  0.00 0.00 21.74 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
402  0.00  0.00 21.82 0.15 21.82 0.02  3.66  3.55  3.42  3.73 ZEB_pz  3.66 3 S04   1.05e-16 9.06e-18 1.55e-15 1.34e-16  262 
403 24.83  0.13  0.00 0.00 22.02 0.03  1.98  1.98  1.91  2.07 ZEB_pz 99.00 0                                                
404  0.00  0.00  0.00 0.00 21.57 0.03  3.36  1.16  1.10  1.47 ZEB_pz  3.36 2 GMASS                                          
405 23.26  0.04 20.14 0.07 19.43 0.00  0.96  0.96  0.90  0.99 ZEB_pz 99.00 0                                                
407 22.17  0.01 18.40 0.02 18.65 0.00  0.91  0.91  0.91  0.92 ZEB_pz  0.66 1 P81                                            
408 18.37  0.00  0.00 0.00 17.59 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
409 23.35  0.03 19.93 0.05 19.68 0.00  0.28  0.28  0.27  0.32 ZEB_pz 99.00 0                                                
410 23.93  0.05 20.09 0.06 19.80 0.00  1.10  1.11  1.10  1.11 ZEB_pz  1.10 3 FORS                                           
411 21.82  0.01 19.29 0.03 18.90 0.00  0.68  0.69  0.67  0.69 ZEB_pz  0.68 3 VVDS  1.82e-17 4.04e-18 5.56e-16 1.23e-16  271 
412 23.70  0.04 20.04 0.06 19.86 0.00  1.06  1.06  1.03  1.06 ZEB_pz 99.00 0                                                
413  0.00  0.00  0.00 0.00 21.17 0.02  1.98  1.98  1.66  2.19 ZEB_pz 99.00 0       3.80e-17 5.42e-18 1.40e-16 2.00e-17  273 
414 19.41  0.00 17.88 0.01 18.33 0.00  0.23  0.22  0.22  0.22 ZEB_pz  0.23 3 S04   2.13e-16 2.65e-17 5.04e-16 6.28e-17  274 
415 22.72  0.02 19.81 0.05 19.31 0.01  0.67  0.69  0.67  0.69 ZEB_pz  0.67 3 K07                                            
416 23.32  0.03 20.30 0.08 19.59 0.01  1.01  1.01  0.95  1.04 ZEB_pz 99.00 0                                                
417  0.00  0.00  0.00 0.00  0.00 0.00  2.83  2.83  2.66  2.95 ZEB_pz 99.00 0       5.13e-18 1.13e-18 1.77e-16 3.89e-17  279 
418 21.27  0.01 20.60 0.09 20.36 0.01  1.11  1.11  1.10  1.11 ZEB_pz 99.00 0                                                
419 20.63  0.00 18.75 0.02 19.01 0.00  0.34  0.35  0.34  0.35 ZEB_pz  0.34 3 VMR                                            
420 24.70  0.10  0.00 0.00 24.44 0.36  0.42  0.42  0.38  0.44 ZEB_pz  2.67 1 VLR                                            
421 25.07  0.17 21.15 0.14 20.19 0.01  1.70  1.70  1.66  1.85 ZEB_pz 99.00 0                                                
422 24.29  0.07 21.03 0.12 20.32 0.01  0.60  0.60  0.60  0.64 ZEB_pz  0.78 1 VVDS                                           
423 20.94  0.00 18.61 0.02 18.55 0.00  0.67  0.64  0.64  0.69 ZEB_pz  0.67 3 VJB   3.49e-17 6.64e-18 6.34e-17 1.21e-17  289 
424 20.48  0.00 18.49 0.02 18.45 0.00  0.69  0.69  0.62  0.70 ZEB_pz 99.00 0                                                
425 22.14  0.01 18.98 0.02 18.37 0.00  1.11  1.11  1.09  1.14 ZEB_pz 99.00 0                                                
426 20.53  0.00 18.14 0.01 18.16 0.00  0.52  0.42  0.39  0.42 ZEB_pz  0.52 3 VJB   9.92e-17 1.34e-17 1.73e-16 2.33e-17  292 
427 24.50  0.09  0.00 0.00 21.60 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
428 20.03  0.00 17.92 0.01 18.05 0.00  0.53  0.53  0.52  0.53 ZEB_pz 99.00 0                                                
430  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
431 25.56  0.11 21.89 0.18 20.49 0.01  1.61  1.70  1.66  1.75 ZEB_pz  1.61 3 GMASS 5.47e-17 7.37e-18 9.89e-17 1.33e-17  299 
432 19.64  0.00 18.44 0.02 18.95 0.00  0.20  0.19  0.19  0.19 ZEB_pz  0.20 3 VLR   1.08e-16 1.16e-17 3.09e-16 3.31e-17  300 
433 22.21  0.01 19.55 0.04 18.80 0.00  1.06  1.06  0.99  1.07 ZEB_pz 99.00 0                                                
434  0.00  0.00  0.00 0.00 23.32 0.11  2.64  2.64  2.21  2.73 ZEB_pz 99.00 0                                                
435  0.00  0.00  0.00 0.00 22.73 0.06  2.91  2.91  2.37  3.69 S09_pz 99.00 0                                                
436 22.78  0.02 19.50 0.04 18.82 0.00  0.73  0.73  0.72  0.74 ZEB_pz  0.73 3 VJB                                            
437 25.07  0.14  0.00 0.00 22.08 0.02  2.64  2.64  2.49  2.76 ZEB_pz 99.00 0       1.18e-16 1.60e-17 2.41e-16 3.28e-17  -99 
438 17.47  0.00 16.22 0.00 16.66 0.00  0.12  0.13  0.12  0.14 ZEB_pz  0.12 3 K07                                            
439 21.34  0.01 19.04 0.03 18.78 0.00  0.74  0.73  0.72  0.73 ZEB_pz  0.74 3 FORS  7.51e-17 1.37e-17 2.10e-16 3.84e-17  311 
440  0.00  0.00  0.00 0.00 21.80 0.03  1.91  1.91  1.83  1.94 ZEB_pz 99.00 0                                                
441  0.00  0.00 22.03 0.20 21.31 0.03  1.64  1.64  1.57  1.71 ZEB_pz 99.00 0       1.25e-16 2.59e-17 2.36e-16 4.87e-17  314 
442 20.09  0.00  0.00 0.00 18.10 0.00  0.73  0.73  0.62  0.81 ZEB_pz 99.00 0                                                
443 21.46  0.01 19.96 0.06 19.80 0.01  0.66  0.73  0.72  0.73 ZEB_pz  0.66 3 VVDS  2.86e-17 3.65e-18 6.19e-17 7.92e-18  316 
444  0.00  0.00  0.00 0.00 21.38 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
445  0.00  0.00  0.00 0.00 19.67 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
446 21.88  0.01 19.95 0.06 19.75 0.00  0.58  0.56  0.56  0.57 ZEB_pz  0.58 3 K08   5.97e-17 1.03e-17 1.29e-16 2.23e-17  322 
447 17.71  0.00 16.56 0.00 17.15 0.00  0.08  0.08  0.07  0.08 ZEB_pz 99.00 0                                                
448 18.76  0.00 17.34 0.01 17.73 0.00  0.12  0.16  0.15  0.18 ZEB_pz  0.12 3 VLR   4.56e-16 8.92e-17 8.85e-16 1.73e-16  324 
449  0.00  0.00 18.84 0.02 17.53 0.01  0.69  0.69  0.04  0.71 KM_pz  99.00 0                                                
450 21.16  0.01 18.60 0.02 18.59 0.00  0.62  0.64  0.62  0.65 ZEB_pz  0.62 3 K07                                            
451 19.45  0.00 18.08 0.01 18.45 0.00  0.12  0.13  0.13  0.14 ZEB_pz  0.12 3 VMR                                            
452 23.45  0.03 20.27 0.07 20.12 0.01  0.91  0.91  0.90  0.92 ZEB_pz 99.00 0       9.19e-19 1.14e-19 2.31e-15 2.87e-16  329 
453  0.00  0.00  0.00 0.00 21.61 0.02  1.98  1.98  1.80  2.11 ZEB_pz 99.00 0                                                
454 23.63  0.03 20.03 0.06 19.58 0.00  1.35  1.35  1.35  1.36 C10_pz 99.00 0                                                
455 23.17  0.03 19.58 0.04 18.99 0.00  1.09  1.11  1.11  1.11 ZEB_pz  1.09 3 S04   1.18e-17 1.22e-18 1.34e-15 1.39e-16  343 
456 23.21  0.02 19.95 0.05 19.29 0.00  1.62  1.64  1.63  1.64 ZEB_pz  1.62 3 S04   2.30e-15 6.34e-17 3.41e-15 9.40e-17  344 
457  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
458 23.14  0.02 20.98 0.11  0.00 0.00  1.11  1.11  1.10  1.11 ZEB_pz  1.11 3 FORS                                           
459 22.11  0.02 19.19 0.03 18.78 0.00  0.56  0.56  0.55  0.58 ZEB_pz 99.00 0                                                
460 19.96  0.00 18.99 0.02 18.04 0.00  1.03  0.10  0.10  0.11 ZEB_pz  1.03 3 S04   1.80e-14 2.03e-16 1.28e-14 1.45e-16  367 
461 23.93  0.03  0.00 0.00 18.12 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
462 24.84  0.10 21.04 0.13 19.91 0.01  1.11  1.11  0.97  1.30 ZEB_pz 99.00 0                                                
463  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
464 19.28  0.00 18.09 0.01 17.39 0.00  0.73  0.73  0.73  0.73 ZEB_pz  0.73 3 S04   4.95e-14 1.06e-15 7.38e-14 1.58e-15 1379 
465 24.28  0.16  0.00 0.00 20.35 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
466 20.04  0.00 18.51 0.02 18.36 0.00  0.53  0.53  0.52  0.53 ZEB_pz  0.53 3 K07   1.17e-14 6.30e-16 1.23e-14 6.62e-16 1381 
467 22.50  0.01 19.30 0.03 19.77 0.00  1.06  1.06  1.02  1.10 ZEB_pz 99.00 0                                                
469 22.92  0.02 19.76 0.05 19.29 0.00  1.10  1.11  1.10  1.11 ZEB_pz  1.10 3 FORS  2.96e-17 4.42e-18 9.31e-17 1.39e-17  383 
470 23.39  0.03 19.46 0.03 18.23 0.00  1.11  1.11  1.09  1.13 ZEB_pz 99.00 0                                                
471 20.18  0.00 17.93 0.01 18.44 0.00  0.25  0.25  0.25  0.26 ZEB_pz  0.25 3 VJB   3.60e-17 6.09e-18 1.52e-16 2.57e-17  385 
472 24.73  0.08  0.00 0.00 22.36 0.06  0.64  0.64  0.60  0.66 ZEB_pz 99.00 0                                                
473 20.15  0.00 18.04 0.01 18.45 0.02  0.38  0.38  0.37  0.41 ZEB_pz 99.00 0                                                
474  0.00  0.00  0.00 0.00  0.00 0.00  1.45  1.45  0.10  3.19 ZEB_pz 99.00 0                                                
475 19.18  0.00 17.90 0.01 18.42 0.00  0.21  0.22  0.19  0.23 ZEB_pz  0.21 3 VLR   3.51e-16 3.83e-17 5.51e-16 6.01e-17  387 
476 25.00  0.11  0.00 0.00 20.95 0.01  2.31  1.91  1.79  2.14 ZEB_pz  2.31 3 GMASS                                          
477 19.88  0.00 17.48 0.01 17.32 0.00  0.53  0.53  0.52  0.53 ZEB_pz  0.53 3 K08   5.74e-14 1.21e-15 9.91e-14 2.09e-15 1385 
478 22.37  0.01 19.60 0.04 19.43 0.00  0.74  0.73  0.73  0.73 ZEB_pz  0.74 3 S04   2.86e-16 2.23e-17 5.04e-16 3.92e-17  391 
479 18.44  0.00 17.04 0.00 18.59 0.00  0.22  0.22  0.22  0.22 ZEB_pz  0.22 3 S04   4.24e-16 2.44e-17 1.23e-15 7.10e-17  393 
480 25.73  0.33  0.00 0.00 21.30 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
481 23.78  0.04 20.42 0.08 19.36 0.00  1.16  1.16  1.14  1.21 ZEB_pz 99.00 0                                                
482  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
483 24.89  0.06 21.68 0.20 21.52 0.02  0.42  0.42  0.38  0.43 ZEB_pz 99.00 0                                                
484 23.20  0.03 20.48 0.08 19.81 0.00  0.31  0.31  0.31  0.33 ZEB_pz 99.00 0                                                
485 21.19  0.01 19.18 0.03 19.07 0.00  0.66  0.64  0.64  0.66 ZEB_pz  0.66 3 VMR                                            
486  0.00  0.00  0.00 0.00 20.78 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
487 16.74  0.00 15.80 0.00 16.20 0.00  0.08  0.08  0.08  0.08 ZEB_pz  0.08 3 S04   7.38e-16 6.10e-17 3.08e-16 2.55e-17  413 
488 17.24  0.00 16.21 0.00 16.65 0.00  0.08  0.08  0.08  0.08 ZEB_pz  0.08 3 S04   5.93e-16 4.56e-17 5.63e-16 4.33e-17  418 
489 22.84  0.02 20.04 0.06 19.61 0.00  0.96  0.96  0.95  0.96 ZEB_pz  0.96 3 S04   1.34e-15 4.65e-17 1.72e-15 5.95e-17  420 
490 17.91  0.00 16.58 0.00 17.00 0.00  0.12  0.25  0.24  0.28 ZEB_pz  0.12 2 N06                                            
491 24.01  0.04 20.70 0.09 19.58 0.01  0.96  0.96  0.94  1.00 ZEB_pz 99.00 0                                                
492 18.50  0.00  0.00 0.00 17.83 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
493 22.84  0.02 20.08 0.06 19.47 0.01  1.04  0.53  0.51  0.55 ZEB_pz  1.04 2 VJB   2.41e-19 5.89e-20 6.22e-15 1.52e-15  429 
494 19.35  0.00 18.39 0.01 18.93 0.00  0.12  0.03  0.03  0.04 ZEB_pz  0.12 3 VLR                                            
495  0.00  0.00  0.00 0.00 21.54 0.02  1.70  1.70  1.61  2.04 ZEB_pz 99.00 0                                                
496 23.53  0.02 20.66 0.09 20.03 0.01  2.22  2.22  2.21  2.22 ZEB_pz  2.22 3 S04   1.00e-16 1.60e-17 1.57e-16 2.50e-17  435 
497 25.02  0.13 21.20 0.14 19.77 0.01  1.61  1.64  1.56  1.66 ZEB_pz  1.61 2 FORS  1.37e-18 3.08e-19 3.72e-16 8.33e-17  436 
498 23.67  0.03 20.71 0.10 19.97 0.01  1.11  1.11  1.08  1.15 ZEB_pz 99.00 0                                                
500 19.92  0.00 19.21 0.03 19.02 0.00  1.95  1.98  1.98  1.99 ZEB_pz  1.95 3 K07   2.28e-14 8.16e-16 3.57e-14 1.28e-15 1398 
501 23.26  0.02  0.00 0.00 21.81 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
502 25.00  0.26  0.00 0.00 20.44 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
503 24.78  0.09  0.00 0.00 19.42 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
504  0.00  0.00 21.98 0.15 21.10 0.01  1.02  1.02  0.82  1.23 KM_pz  99.00 0                                                
505 20.80  0.01 18.56 0.02 18.72 0.00  0.36  0.35  0.35  0.35 ZEB_pz  0.36 3 VJB                                            
506 21.96  0.01 19.36 0.03 19.67 0.01  0.38  0.38  0.38  0.38 ZEB_pz  0.38 3 FORS                                           
507 22.04  0.01 19.29 0.03 19.02 0.00  0.67  0.69  0.68  0.69 ZEB_pz  0.67 3 FORS  7.67e-17 1.21e-17 1.35e-16 2.12e-17  453 
508  0.00  0.00  0.00 0.00 22.38 0.07  3.02  3.02  2.82  3.37 ZEB_pz 99.00 0       4.10e-17 1.01e-17 1.33e-16 3.28e-17  460 
509 20.99  0.01 18.99 0.03 19.40 0.00  0.64  0.64  0.63  0.69 ZEB_pz 99.00 0                                                
510 22.97  0.02 20.80 0.10 20.09 0.01  0.98  0.96  0.93  0.97 ZEB_pz  0.98 3 VMR                                            
511 24.25  0.04 21.38 0.26 20.10 0.01  1.21  1.21  1.02  1.27 ZEB_pz 99.00 0                                                
512  0.00  0.00 19.22 0.03 18.71 0.00  0.77  0.77  0.72  0.80 ZEB_pz 99.00 0                                                
513  0.00  0.00 22.38 0.25 21.69 0.03  2.32  2.32  1.46  2.56 KM_pz  99.00 0       2.00e-16 2.58e-17 1.10e-15 1.41e-16  469 
514 23.58  0.03 20.20 0.06 19.78 0.00  2.28  0.77  0.76  0.81 ZEB_pz  2.28 2 VJB                                            
516 24.09  0.04 21.87 0.17 21.05 0.02  2.30  2.30  2.25  2.37 ZEB_pz  3.06 1 VVDS  3.30e-17 6.05e-18 1.03e-16 1.88e-17  474 
517 21.86  0.01 19.39 0.03 19.70 0.00  0.47  0.42  0.38  0.43 ZEB_pz  0.47 3 VMR                                            
518 19.17  0.00 17.61 0.01 18.21 0.00  0.21  0.22  0.20  0.22 ZEB_pz  0.21 3 VLR                                            
519 20.96  0.00 18.34 0.02 18.10 0.00  0.67  0.60  0.59  0.62 ZEB_pz  0.67 3 K07                                            
521 16.38  0.00 14.80 0.00 15.36 0.00  0.05  0.05  0.05  0.05 ZEB_pz  0.04 1 R07   1.20e-16 1.39e-17 2.37e-16 2.76e-17  483 
522 25.06  0.08 21.70 0.18 21.49 0.02  2.22  2.22  2.11  2.32 ZEB_pz 99.00 0                                                
524 22.23  0.01 19.63 0.04 19.35 0.00  0.56  0.56  0.55  0.59 ZEB_pz 99.00 0                                                
526 24.96  0.11 21.84 0.19 20.80 0.01  2.58  2.55  2.54  2.56 ZEB_pz  2.58 3 FORS  5.50e-17 7.67e-18 4.49e-16 6.26e-17  490 
527 22.39  0.01 19.74 0.05 19.07 0.00  1.06  1.06  1.05  1.08 ZEB_pz 99.00 0                                                
528  0.00  0.00  0.00 0.00 19.86 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
529  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
530 21.19  0.00 18.76 0.02 18.72 0.00  0.55  0.56  0.56  0.57 ZEB_pz  0.55 3 S04   1.23e-16 1.90e-17 2.15e-16 3.31e-17  500 
531 25.25  0.09 21.63 0.17 21.26 0.01  1.64  1.64  1.63  1.64 ZEB_pz  1.62 1 FORS  2.31e-16 1.96e-17 6.18e-16 5.22e-17  499 
532  0.00  0.00  0.00 0.00 22.19 0.05 99.00 99.00 99.00 99.00        99.00 0                                                
533 23.08  0.02 20.01 0.08 19.66 0.00  1.01  1.01  0.96  1.05 ZEB_pz 99.00 0                                                
534 23.99  0.05 20.43 0.08 19.84 0.00  0.42  0.42  0.22  0.56 ZEB_pz 99.00 0                                                
535 24.85  0.10  0.00 0.00 20.28 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
537  0.00  0.00 19.31 0.04 18.68 0.00  0.73  0.73  0.68  0.74 ZEB_pz 99.00 0       6.11e-17 9.22e-18 1.64e-16 2.47e-17  510 
538 18.43  0.00 17.15 0.01 17.78 0.00  0.13  0.13  0.13  0.13 ZEB_pz  0.13 3 K07   1.36e-16 1.78e-17 5.60e-16 7.34e-17  507 
539 25.82  0.16  0.00 0.00 21.45 0.07  2.38  2.38  2.30  2.85 ZEB_pz 99.00 0                                                
540 25.47  0.16  0.00 0.00 21.90 0.05  3.23  3.23  3.01  3.25 ZEB_pz 99.00 0                                                
541 24.18  0.06 20.87 0.11 20.15 0.01  1.98  1.98  1.58  3.13 ZEB_pz 99.00 0                                                
542 23.95  0.05 20.98 0.13 19.87 0.01  1.62  1.77  1.68  1.81 ZEB_pz  1.62 2 FORS  3.97e-17 6.47e-18 7.53e-17 1.23e-17  517 
543 24.68  0.05 20.59 0.08 19.48 0.00  1.60  1.64  1.63  1.64 ZEB_pz  1.60 3 S04   5.41e-15 8.12e-17 8.53e-15 1.28e-16  518 
544 19.99  0.00 18.23 0.01 18.91 0.00  0.56  0.53  0.53  0.53 ZEB_pz  0.56 3 VJB                                            
545 24.97  0.16 21.61 0.19 20.40 0.01  1.81  2.14  2.09  2.24 ZEB_pz  1.81 3 GMASS 5.28e-17 6.55e-18 4.44e-16 5.52e-17  519 
546  0.00  0.00  0.00 0.00 22.29 0.05  2.30  2.30  2.28  2.40 ZEB_pz 99.00 0       4.14e-17 5.67e-18 1.15e-16 1.57e-17  521 
547  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
548 22.18  0.02  0.00 0.00 19.41 0.00  1.06  1.06  1.01  1.11 ZEB_pz 99.00 0                                                
549 22.92  0.02 19.76 0.04 19.41 0.00  0.74  0.73  0.71  0.73 ZEB_pz  0.74 3 VMR   4.50e-17 6.66e-18 8.95e-17 1.33e-17  530 
550 20.39  0.00 18.33 0.01 18.74 0.00  0.24  0.25  0.25  0.25 ZEB_pz  0.24 3 S04   4.40e-17 7.14e-18 6.90e-17 1.12e-17  531 
551 25.19  0.15 21.55 0.20 20.25 0.01  1.27  1.27  1.14  1.30 ZEB_pz 99.00 0                                                
552 22.35  0.01 20.05 0.06 19.10 0.00  0.65  1.21  1.21  1.22 ZEB_pz  0.65 2 T09   2.49e-15 2.12e-16 1.14e-14 9.69e-16 1419 
553 18.96  0.00 17.40 0.01 17.65 0.00  0.30  0.28  0.28  0.28 ZEB_pz  0.30 3 K07   2.69e-15 1.11e-16 4.33e-14 1.79e-15  533 
554 21.94  0.01 20.06 0.05 20.02 0.01  0.56  0.56  0.56  0.57 ZEB_pz  0.56 3 P81                                            
555 24.59  0.08 21.86 0.13 21.47 0.02  3.33  3.33  3.22  3.81 ZEB_pz 99.00 0                                                
556 20.87  0.01 19.35 0.04 19.73 0.00  0.06  0.06  0.04  0.10 KM_pz  99.00 0                                                
557 23.72  0.07 20.05 0.06 19.19 0.00  1.29  1.27  1.26  1.27 ZEB_pz  1.29 3 FORS                                           
558 21.26  0.01 18.47 0.02 18.38 0.00  0.69  0.69  0.67  0.69 ZEB_pz  0.69 3 FORS  5.37e-17 1.23e-17 2.16e-16 4.96e-17  542 
559 22.41  0.01 19.45 0.04 19.30 0.00  0.64  0.64  0.56  0.69 ZEB_pz 99.00 0                                                
560 25.19  0.09 21.69 0.20 20.70 0.01  3.06  3.02  3.00  3.03 ZEB_pz  3.06 3 S04   5.69e-16 1.83e-17 5.82e-15 1.87e-16  546 
561 19.86  0.00 19.62 0.06 19.75 0.00  0.06  0.06  0.04  0.10 KM_pz  99.00 0                                                
562 23.00  0.02 19.67 0.04 19.14 0.00  0.83  0.91  0.82  0.96 ZEB_pz  0.83 2 VVDS                                           
563 19.68  0.00 18.41 0.01 18.95 0.00  0.28  0.28  0.28  0.30 ZEB_pz 99.00 0                                                
564 22.27  0.01 19.55 0.04 19.15 0.00  0.98  0.96  0.95  0.96 ZEB_pz  0.98 3 FORS                                           
565 25.60  0.13 21.65 0.19 20.69 0.02  3.44  3.44  3.32  3.59 ZEB_pz  0.62 1 S04   6.14e-16 2.29e-17 8.52e-15 3.18e-16  556 
566 24.83  0.13  0.00 0.00 20.83 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
567 23.13  0.02 20.34 0.08 19.96 0.01  0.68  0.69  0.67  0.69 ZEB_pz  0.68 3 K07                                            
568 19.01  0.00 17.22 0.01 17.82 0.00  0.15  0.16  0.16  0.16 ZEB_pz  0.15 3 VJB   3.33e-16 4.11e-17 8.92e-16 1.10e-16  566 
569 21.31  0.01 19.29 0.03 19.78 0.00  0.66  0.64  0.64  0.65 ZEB_pz  0.66 3 K07   2.67e-16 5.41e-17 7.53e-16 1.53e-16  569 
570 24.02  0.06  0.00 0.00 19.72 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
571  0.00  0.00 20.19 0.07 19.88 0.05  1.45  1.45  1.38  1.66 KM_pz  99.00 0       2.38e-15 1.73e-16 2.94e-14 2.14e-15 1437 
572 19.37  0.00 17.67 0.01 18.68 0.01  0.22  0.22  0.19  0.23 ZEB_pz 99.00 0                                                
573 21.30  0.01 19.26 0.03 19.18 0.00  0.64  0.64  0.64  0.68 ZEB_pz 99.00 0                                                
575  0.00  0.00  0.00 0.00 23.52 0.23 99.00 99.00 99.00 99.00        99.00 0                                                
576 23.83  0.05 20.55 0.10 20.08 0.01  2.55  2.55  2.54  2.66 ZEB_pz  0.58 1 VMR                                            
577 21.75  0.01 19.47 0.04 19.40 0.00  0.67  0.69  0.66  0.70 ZEB_pz  0.67 3 VMR                                            
578 23.79  0.04 20.51 0.15 19.79 0.00  2.30  2.30  1.89  2.38 ZEB_pz 99.00 0                                                
579 19.34  0.00 17.11 0.01 18.22 0.00  0.28  0.28  0.28  0.28 ZEB_pz  0.28 3 P80   1.47e-16 1.81e-17 5.25e-17 6.49e-18  -99 
580 23.12  0.03 20.06 0.06 19.35 0.00  1.09  1.11  1.09  1.12 ZEB_pz  1.09 3 K07                                            
581 19.99  0.00 18.05 0.01 18.64 0.00  0.28  0.28  0.28  0.28 ZEB_pz  0.28 3 S04   1.47e-16 1.81e-17 5.25e-17 6.49e-18  -99 
582 21.86  0.01 18.86 0.02 18.47 0.00  0.73  0.73  0.67  0.73 ZEB_pz  0.73 3 VLR                                            
583 22.49  0.01 19.68 0.04 19.39 0.00  0.71  0.73  0.72  0.73 ZEB_pz  0.71 3 VVDS  8.55e-17 1.09e-17 1.77e-16 2.25e-17  595 
584 19.07  0.00 17.60 0.01 18.13 0.00  0.21  0.19  0.19  0.22 ZEB_pz  0.21 3 VJB   4.81e-28 7.42e-29 6.73e-16 1.04e-16  596 
585 19.69  0.00 18.13 0.01 18.36 0.00  0.46  0.45  0.45  0.45 ZEB_pz  0.46 3 VVDS  8.98e-17 1.03e-17 1.61e-16 1.84e-17  597 
586 22.92  0.03  0.00 0.00 19.17 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
587 24.17  0.09  0.00 0.00 19.33 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
589 19.47  0.00 18.03 0.01 18.41 0.00  0.44  0.44  0.43  0.44 C10_pz 99.00 0                                                
590 25.47  0.19  0.00 0.00 22.88 0.10  2.22  2.22  2.12  2.59 ZEB_pz 99.00 0                                                
591 17.05  0.00 16.02 0.00 16.57 0.00  0.10  0.10  0.10  0.11 ZEB_pz  0.10 3 VLR   3.25e-16 3.51e-17 7.80e-16 8.41e-17  609 
592 25.13  0.13 21.07 0.10 20.04 0.01  1.38  1.51  1.44  1.61 ZEB_pz  1.38 2 FORS  3.11e-17 3.84e-18 5.75e-16 7.08e-17  612 
593 24.20  0.04 21.91 0.17 20.81 0.02  1.77  1.77  1.73  1.78 ZEB_pz  1.10 1 K08   6.15e-17 7.52e-18 4.09e-16 4.99e-17  617 
594  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0       5.50e-16 1.40e-16 8.63e-16 2.20e-16 1460 
595 17.60  0.00 16.14 0.00 16.93 0.01  0.15  0.16  0.16  0.16 ZEB_pz  0.15 3 VJB   2.11e-16 6.93e-17 4.03e-16 1.32e-16 1461 
596 21.92  0.01 19.52 0.04 19.16 0.01  0.73  0.73  0.72  0.74 ZEB_pz  0.73 3 K07   1.77e-16 3.34e-17 2.78e-16 5.24e-17  623 
597 21.14  0.00 19.15 0.03 19.04 0.00  0.69  0.69  0.68  0.73 ZEB_pz 99.00 0                                                
598 25.22  0.13 22.01 0.20 20.72 0.02  1.91  1.16  1.14  1.23 ZEB_pz  1.91 2 FORS                                           
599 21.65  0.01 18.93 0.02 18.21 0.00  0.98  0.96  0.95  0.96 ZEB_pz  0.98 3 S04   8.35e-15 9.77e-17 2.88e-14 3.37e-16  626 
600  0.00  0.00  0.00 0.00 22.63 0.06  6.99  6.99  2.09  7.00 S09_pz 99.00 0                                                
601 21.17  0.01 18.52 0.02 18.38 0.00  0.67  0.69  0.68  0.69 ZEB_pz  0.67 3 S04   4.16e-16 2.28e-17 2.47e-15 1.35e-16  629 
602 19.20  0.00 17.41 0.01 17.95 0.00  0.35  0.35  0.35  0.35 ZEB_pz  0.35 3 VLR                                            
603 24.64  0.11 20.67 0.10 20.30 0.01  1.12  1.11  1.10  1.11 ZEB_pz  1.12 3 FORS  6.09e-17 7.56e-18 1.03e-16 1.28e-17  631 
604 22.61  0.02 19.66 0.04 18.49 0.01  1.22  0.77  0.77  0.77 ZEB_pz  1.22 3 S04   1.80e-16 3.71e-17 4.59e-15 9.44e-16  634 
605 20.72  0.01 20.11 0.10 19.54 0.00  0.64  0.64  0.64  0.65 ZEB_pz 99.00 0       9.11e-16 2.18e-16 1.52e-15 3.65e-16 1470 
606 24.23  0.08 20.67 0.10 19.60 0.00  2.22  2.22  2.11  2.31 ZEB_pz 99.00 0                                                
607 21.22  0.01 18.92 0.02 18.97 0.00  0.64  0.64  0.61  0.66 ZEB_pz 99.00 0                                                
608 23.86  0.05 20.84 0.11 19.96 0.02  0.98  1.01  0.98  1.05 ZEB_pz  0.98 3 VVDS                                           
609 19.23  0.00 17.49 0.01 17.90 0.00  0.25  0.22  0.21  0.23 ZEB_pz  0.25 3 K08                                            
610 18.40  0.00 16.55 0.00 17.26 0.00  0.25  0.25  0.24  0.25 ZEB_pz  0.25 3 VJB                                            
611 23.85  0.10  0.00 0.00 21.24 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
612 19.06  0.00 17.87 0.01 18.40 0.00  0.10  0.10  0.09  0.11 ZEB_pz 99.00 0                                                
614 22.46  0.01 19.80 0.05 19.40 0.00  0.91  0.91  0.83  0.97 ZEB_pz 99.00 0                                                
615 23.33  0.02 20.90 0.11 20.42 0.01  0.78  1.70  1.66  1.80 ZEB_pz  0.78 2 VJB                                            
616 21.95  0.01 20.12 0.06 19.96 0.01  0.74  0.64  0.63  0.68 ZEB_pz  0.74 3 VMR                                            
617 22.50  0.02 19.58 0.04 19.65 0.00  0.53  0.53  0.48  0.55 ZEB_pz 99.00 0                                                
618 20.56  0.00 18.64 0.02 18.36 0.01  0.52  0.53  0.52  0.53 ZEB_pz  0.52 3 S04                                            
619 22.71  0.02 20.14 0.06 19.32 0.00  1.03  1.01  1.00  1.01 ZEB_pz  1.03 3 S04   4.08e-16 3.93e-17 6.59e-16 6.35e-17  652 
620 20.78  0.01 18.43 0.02 19.28 0.01  0.53  0.53  0.52  0.54 ZEB_pz  0.53 3 VJB   8.89e-17 1.10e-17 1.39e-16 1.73e-17  654 
621 22.19  0.01 18.70 0.02 18.20 0.00  0.82  0.82  0.80  0.82 ZEB_pz  1.03 1 VVDS                                           
622 22.89  0.02 18.91 0.03 18.18 0.00  1.11  1.11  1.10  1.12 ZEB_pz 99.00 0                                                
623 23.31  0.02 21.25 0.14 20.31 0.01  1.37  1.39  1.38  1.39 ZEB_pz  1.37 3 VJB   2.66e-17 3.19e-18 3.39e-16 4.07e-17  656 
624 25.14  0.12  0.00 0.00 22.11 0.06 99.00 99.00 99.00 99.00        99.00 0                                                
625  0.00  0.00  0.00 0.00 21.57 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
626 23.51  0.02 20.25 0.07 20.20 0.00  0.96  0.96  0.94  1.00 ZEB_pz  0.98 1 VLR   9.06e-18 1.66e-18 1.15e-15 2.11e-16  658 
627 23.57  0.04 20.33 0.07 19.49 0.00  1.23  1.21  1.18  1.24 ZEB_pz  1.23 2 VJB                                            
628 23.85  0.06 20.42 0.08 19.86 0.01  0.73  0.73  0.72  0.73 ZEB_pz  0.73 3 VMR                                            
629 22.35  0.01 19.85 0.05 19.72 0.01  0.68  0.69  0.68  0.69 ZEB_pz  0.68 3 VMR                                            
630 25.91  0.21 21.45 0.12 20.38 0.01  2.22  2.22  1.92  2.31 ZEB_pz 99.00 0                                                
631 23.24  0.02 19.16 0.03 18.38 0.00  1.11  1.11  1.10  1.11 ZEB_pz 99.00 0                                                
632 25.81  0.23 22.36 0.19 21.68 0.02  1.33  1.33  1.18  1.67 ZEB_pz 99.00 0                                                
633 25.23  0.15  0.00 0.00 21.68 0.03  1.06  1.06  0.92  1.18 ZEB_pz 99.00 0                                                
634 19.19  0.00 17.25 0.01 17.82 0.00  0.14  0.13  0.12  0.14 ZEB_pz  0.14 3 VVDS                                           
635  0.00  0.00  0.00 0.00 22.53 0.05 99.00 99.00 99.00 99.00        99.00 0                                                
636 18.35  0.00 17.23 0.01 17.73 0.00  0.14  0.16  0.10  0.17 ZEB_pz  0.14 3 K08                                            
638 21.87  0.01 18.83 0.02 18.60 0.00  0.64  0.64  0.64  0.68 ZEB_pz 99.00 0                                                
639 24.66  0.14  0.00 0.00 19.78 0.01  1.96  1.96  1.56  1.97 C10_pz 99.00 0                                                
640 20.74  0.00 18.64 0.01 18.85 0.00  0.69  0.69  0.64  0.72 ZEB_pz 99.00 0                                                
641 16.72  0.00 15.33 0.00 16.15 0.00  0.15  0.10  0.10  0.11 ZEB_pz  0.15 3 T09   5.03e-16 1.50e-16 8.87e-16 2.64e-16 1504 
642 24.62  0.09  0.00 0.00 20.84 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
643 20.13  0.00 19.69 0.04 19.84 0.01  0.37  0.38  0.38  0.38 ZEB_pz  0.37 3 S04   1.94e-16 1.93e-17 3.34e-16 3.33e-17  671 
644 23.78  0.09  0.00 0.00 20.14 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
645  0.00  0.00  0.00 0.00 20.19 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
646 24.64  0.07 21.73 0.17 21.14 0.02  1.84  1.84  1.84  1.92 ZEB_pz 99.00 0       9.44e-16 1.35e-16 3.40e-15 4.88e-16 1506 
647 20.37  0.00 17.52 0.01 17.45 0.00  0.67  0.69  0.67  0.70 ZEB_pz  0.67 3 K07   4.82e-16 3.56e-17 7.56e-16 5.58e-17 1508 
648 24.02  0.05 20.41 0.05 19.50 0.00  1.11  1.11  1.01  1.13 ZEB_pz 99.00 0                                                
649 21.35  0.01 18.64 0.01 18.51 0.00  0.64  0.64  0.63  0.69 ZEB_pz 99.00 0                                                
651 24.23  0.08 21.89 0.16 20.85 0.01  2.46  2.46  2.37  2.48 ZEB_pz 99.00 0                                                
652 24.19  0.06 20.53 0.07 19.60 0.00  1.13  1.16  1.11  1.19 ZEB_pz  1.13 2 K07                                            
653 21.35  0.00 20.26 0.07 19.19 0.00  1.35  1.33  1.33  1.33 ZEB_pz  1.35 3 K08   3.90e-15 3.48e-16 3.23e-15 2.88e-16 1517 
654 24.61  0.11 20.83 0.14 20.31 0.00  1.15  1.57  0.78  2.17 ZEB_pz  1.15 2 VVDS  6.08e-17 7.08e-18 1.92e-16 2.24e-17  682 
655 22.63  0.02 19.46 0.04 18.71 0.00  1.13  1.11  1.10  1.11 ZEB_pz  1.13 3 VJB                                            
656 23.37  0.03 20.28 0.11 20.00 0.06  1.84  1.84  1.83  1.85 ZEB_pz 99.00 0       4.48e-16 1.67e-17 6.06e-15 2.25e-16  683 
657  0.00  0.00  0.00 0.00 21.33 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
658 21.56  0.01 20.58 0.11 20.55 0.01  0.53  0.53  0.43  0.74 ZEB_pz 99.00 0                                                
659  0.00  0.00  0.00 0.00 21.63 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
660 24.35  0.09 20.97 0.12 20.35 0.01  0.96  0.96  0.94  0.97 ZEB_pz 99.00 0                                                
661 25.16  0.05 20.70 0.09  0.00 0.00  0.44  0.44  0.43  0.69 KM_pz  99.00 0                                                
662 23.06  0.02 19.97 0.09 19.85 0.03  0.84  0.86  0.85  0.87 ZEB_pz  0.84 3 VMR                                            
663  0.00  0.00  0.00 0.00 19.75 0.01 99.00 99.00 99.00 99.00        99.00 0       6.61e-17 1.87e-17 2.07e-15 5.84e-16 1535 
664 22.31  0.02  0.00 0.00 18.59 0.00  0.25  0.25  0.17  0.35 ZEB_pz 99.00 0                                                
665 23.11  0.02 19.96 0.06 18.81 0.00  0.20  1.84  1.79  1.86 ZEB_pz  0.20 2 T09   2.22e-15 1.66e-16 1.45e-14 1.08e-15 1538 
666 24.36  0.06 20.95 0.13 19.47 0.00  1.77  1.77  1.70  2.16 ZEB_pz 99.00 0                                                
667 24.86  0.10 21.76 0.30  0.00 0.00  2.14  2.14  2.05  2.15 ZEB_pz 99.00 0                                                
668 22.35  0.02 19.34 0.04 18.87 0.00  0.96  0.96  0.95  1.01 ZEB_pz 99.00 0                                                
669 21.64  0.01 18.79 0.03 18.74 0.00  0.53  0.53  0.51  0.53 ZEB_pz 99.00 0                                                
670 24.17  0.05 20.65 0.14 19.94 0.00  0.86  0.86  0.85  0.87 ZEB_pz 99.00 0                                                
671 21.16  0.01 19.05 0.04 19.00 0.00  0.58  0.60  0.58  0.61 ZEB_pz  0.58 3 VJB                                            
672 20.73  0.01  0.00 0.00 19.79 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
673  0.00  0.00  0.00 0.00 22.94 0.05 99.00 99.00 99.00 99.00        99.00 0                                                
674 24.24  0.06 21.18 0.21 21.99 0.02  3.02  3.02  2.91  3.05 ZEB_pz 99.00 0       2.63e-15 7.98e-17 5.26e-15 1.59e-16  698 
675  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
676  0.00  0.00  0.00 0.00 22.43 0.06 99.00 99.00 99.00 99.00        99.00 0                                                
677  0.00  0.00  0.00 0.00 21.51 0.27 99.00 99.00 99.00 99.00        99.00 0       5.86e-16 6.34e-17 1.08e-15 1.17e-16  700 
678 22.75  0.02 19.17 0.03 18.61 0.00  1.21  1.21  1.17  1.25 ZEB_pz 99.00 0                                                
679  0.00  0.00  0.00 0.00 21.59 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
680 23.65  0.02 19.12 0.04 18.72 0.02  0.77  0.77  0.76  0.87 ZEB_pz 99.00 0       2.61e-16 7.45e-17 1.07e-15 3.06e-16 1546 
681  0.00  0.00  0.00 0.00 22.19 0.17 99.00 99.00 99.00 99.00        99.00 0                                                
682 20.17  0.00 18.53 0.02 18.31 0.00  0.62  0.64  0.61  0.64 ZEB_pz  0.62 3 VJB   1.60e-15 1.96e-16 2.63e-15 3.21e-16 1552 
683 21.99  0.01 19.61 0.06 19.16 0.00  0.89  0.91  0.91  0.91 ZEB_pz  0.89 3 P80   1.42e-19 2.44e-20 1.70e-15 2.91e-16  706 
684 19.92  0.00 18.99 0.03 19.16 0.00  0.08  0.08  0.08  0.08 ZEB_pz 99.00 0                                                
685 24.32  0.09 21.30 0.41 20.33 0.01  1.16  1.16  1.09  1.20 ZEB_pz 99.00 0                                                
686 23.58  0.04 20.31 0.08 19.37 0.00  1.08  1.45  1.44  1.45 ZEB_pz  1.08 2 VJB   9.55e-17 3.91e-17 4.11e-16 1.68e-16 1555 
687 24.29  0.07 20.80 0.16 20.15 0.01  1.27  1.27  1.04  1.37 ZEB_pz 99.00 0                                                
688 23.82  0.04 20.20 0.08 19.48 0.00  2.06  2.06  1.98  2.15 ZEB_pz 99.00 0                                                
689 20.36  0.01 18.79 0.02 18.97 0.00  0.28  0.28  0.28  0.30 ZEB_pz 99.00 0       1.53e-16 1.04e-17 2.40e-16 1.63e-17 1557 
690 20.62  0.00 18.89 0.03 19.81 0.03  0.32  0.31  0.31  0.32 ZEB_pz  0.32 3 VMR                                            
691 24.00  0.08 20.75 0.12 18.71 0.00  1.35  1.35  1.35  1.36 C10_pz 99.00 0                                                
692 19.91  0.00 17.40 0.01 18.33 0.00  0.52  0.53  0.52  0.53 ZEB_pz  0.52 3 P80   3.36e-16 1.18e-16 3.07e-15 1.08e-15  712 
693 26.51  0.30  0.00 0.00 22.83 0.08  1.01  1.01  0.91  1.50 ZEB_pz 99.00 0                                                
694 22.15  0.01 20.02 0.06 20.21 0.00  0.60  0.60  0.58  0.64 ZEB_pz 99.00 0                                                
695  0.00  0.00 21.53 0.18 20.46 0.01  1.91  1.91  1.71  2.51 ZEB_pz 99.00 0                                                
696 20.75  0.00 19.48 0.07  0.00 0.00  0.21  0.19  0.19  0.22 ZEB_pz  0.21 3 VLR                                            
697 21.78  0.01 18.62 0.02 18.56 0.00  0.69  0.69  0.67  0.71 ZEB_pz 99.00 0                                                
698 23.42  0.02 21.89 0.21 22.28 0.04  0.77  0.77  0.72  0.78 ZEB_pz 99.00 0                                                
699 19.26  0.00 17.50 0.01 18.18 0.00  0.22  0.22  0.22  0.23 ZEB_pz 99.00 0                                                
700 17.66  0.00 16.26 0.00 16.98 0.00  0.22  0.22  0.22  0.22 ZEB_pz  0.22 3 K07   3.25e-16 3.21e-17 5.09e-16 5.03e-17  719 
701 24.63  0.05  0.00 0.00 21.88 0.02  0.56  0.56  0.53  0.67 ZEB_pz 99.00 0                                                
702 25.96  0.39  0.00 0.00 22.38 0.03  3.12  3.12  1.90  3.65 ZEB_pz 99.00 0                                                
703 23.74  0.06 20.48 0.09 19.69 0.00  1.57  1.57  1.56  1.59 ZEB_pz 99.00 0                                                
704 20.97  0.01  0.00 0.00 19.02 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
705  0.00  0.00 21.46 0.27 20.89 0.01  2.20  2.20  1.98  2.38 C10_pz 99.00 0                                                
706 21.92  0.01 18.91 0.04 18.60 0.00  0.73  0.73  0.72  0.73 ZEB_pz  0.73 3 VLR   6.16e-17 1.36e-17 3.11e-15 6.85e-16  722 
707 20.17  0.00  0.00 0.00 17.80 0.00 99.00 99.00 99.00 99.00        99.00 0       4.19e-19 1.11e-19 5.44e-15 1.44e-15 1583 
708 20.86  0.01 18.23 0.02 18.99 0.00  0.69  0.69  0.67  0.70 ZEB_pz 99.00 0                                                
709 21.81  0.01 19.36 0.04 19.11 0.00  0.67  0.60  0.60  0.62 ZEB_pz  0.67 2 N06   1.31e-16 6.36e-17 1.71e-15 8.32e-16 1587 
710  0.00  0.00  0.00 0.00 21.66 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
711  0.00  0.00 22.16 0.32 21.39 0.01  1.89  1.89  1.64  4.37 KM_pz  99.00 0                                                
712 21.89  0.01 19.16 0.03 18.92 0.00  0.56  0.56  0.55  0.62 ZEB_pz 99.00 0                                                
713 20.13  0.00 18.23 0.02 18.37 0.00  0.49  0.49  0.48  0.50 ZEB_pz  0.35 1 S04   8.84e-16 5.55e-17 3.43e-15 2.15e-16  726 
714 22.25  0.01 19.91 0.08 19.30 0.00  0.77  0.77  0.75  0.79 ZEB_pz 99.00 0                                                
715 19.10  0.00 17.53 0.01 17.77 0.00  0.18  0.19  0.19  0.19 ZEB_pz  0.18 3 K08   2.96e-16 3.38e-17 4.78e-16 5.45e-17  727 
716 22.90  0.02 19.84 0.08 19.35 0.00  1.16  1.16  1.14  1.22 ZEB_pz 99.00 0                                                
717 20.54  0.00 19.37 0.05 19.37 0.00  0.52  0.53  0.51  0.54 ZEB_pz  0.52 3 VMR                                            
718 24.62  0.09  0.00 0.00 21.81 0.02  2.46  2.46  2.38  2.75 ZEB_pz 99.00 0                                                
719 22.97  0.02 20.26 0.10 20.02 0.00  1.03  1.06  1.05  1.11 ZEB_pz  1.03 3 K08   4.55e-15 5.51e-16 8.34e-15 1.01e-15  728 
720 19.06  0.00 17.66 0.02 18.19 0.00  0.25  0.25  0.21  0.26 ZEB_pz  0.25 3 K08   2.42e-16 8.20e-17 8.56e-16 2.91e-16 1599 
721 19.62  0.01 20.29 0.08 19.46 0.00  1.27  1.27  1.26  1.27 ZEB_pz 99.00 0       6.90e-16 1.14e-16 3.82e-15 6.31e-16 1600 
722 24.48  0.09 20.86 0.10 20.27 0.00  0.96  0.96  0.89  1.04 ZEB_pz 99.00 0       7.84e-19 2.16e-19 3.80e-15 1.05e-15 1606 
723  0.00  0.00  0.00 0.00 20.29 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
724  0.00  0.00  0.00 0.00  0.00 0.00  1.45  1.45  0.31  4.04 ZEB_pz 99.00 0                                                
725 24.29  0.06 20.78 0.12 20.36 0.01  1.11  1.11  1.01  1.18 ZEB_pz 99.00 0                                                
726  0.00  0.00 22.55 0.33 21.44 0.01  1.91  1.91  1.46  3.31 ZEB_pz 99.00 0                                                
727 23.28  0.02 19.99 0.05 19.29 0.00  1.18  1.16  1.16  1.16 ZEB_pz  1.18 3 K07   3.18e-16 8.49e-17 7.30e-16 1.95e-16 1607 
728 23.96  0.06 20.52 0.09 19.82 0.00  1.06  1.06  1.05  1.06 ZEB_pz 99.00 0       8.27e-20 3.29e-20 2.22e-15 8.82e-16 1609 
729 20.33  0.00 18.35 0.02 18.53 0.00  0.53  0.53  0.51  0.55 ZEB_pz  0.53 3 VLR                                            
730 21.93  0.01 20.19 0.11 19.54 0.00  0.56  0.56  0.54  0.62 ZEB_pz 99.00 0       2.20e-16 5.01e-17 4.16e-16 9.50e-17  731 
731 22.88  0.02 20.74 0.11 19.90 0.00  1.06  1.06  1.00  1.09 ZEB_pz 99.00 0                                                
732 24.19  0.08 20.88 0.14 20.37 0.00  1.91  1.91  1.81  2.02 ZEB_pz 99.00 0                                                
733 20.29  0.00 19.44 0.04 19.23 0.00  2.56  0.10  0.10  0.10 ZEB_pz  2.56 3 T09   8.69e-15 4.22e-16 1.03e-14 5.02e-16 1611 
734 22.11  0.01 19.22 0.05 19.04 0.00  0.21  0.64  0.64  0.65 ZEB_pz  0.21 3 T09   4.47e-18 8.92e-19 5.94e-15 1.19e-15 1612 
735 25.75  0.19  0.00 0.00  0.00 0.00  2.38  2.38  2.35  2.42 ZEB_pz 99.00 0                                                
736  0.00  0.00 21.12 0.19 19.58 0.00  2.22  2.22  2.09  2.56 KM_pz  99.00 0                                                
737 24.21  0.08  0.00 0.00 21.16 0.01  1.98  1.98  1.93  2.01 ZEB_pz 99.00 0                                                
738 21.56  0.01 18.51 0.02 18.21 0.00  0.68  0.69  0.68  0.70 ZEB_pz  0.68 3 K08   3.31e-16 9.45e-17 7.19e-16 2.05e-16 1617 
739 25.14  0.04  0.00 0.00  0.00 0.00  1.39  1.39  1.36  1.41 ZEB_pz 99.00 0                                                
740  0.00  0.00  0.00 0.00 22.23 0.04 99.00 99.00 99.00 99.00        99.00 0                                                
741 23.72  0.04 21.18 0.11 20.52 0.01  2.73  2.73  2.71  2.76 ZEB_pz 99.00 0                                                
742  0.00  0.00  0.00 0.00 20.43 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
743 24.02  0.05 21.25 0.22 20.53 0.01  1.21  1.21  1.14  1.23 ZEB_pz  1.16 1 K08                                            
744 22.34  0.01 19.34 0.05 19.49 0.00  0.69  0.69  0.66  0.70 ZEB_pz 99.00 0                                                
745 25.19  0.08  0.00 0.00  0.00 0.00  2.55  2.55  1.46  2.90 ZEB_pz 99.00 0                                                
746  0.00  0.00  0.00 0.00 21.01 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
747 22.32  0.01 20.52 0.09 19.73 0.00  1.11  1.11  1.08  1.14 ZEB_pz 99.00 0                                                
748 19.16  0.00  0.00 0.00 18.34 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
749 23.19  0.02 18.93 0.04 17.98 0.00  1.11  1.11  1.09  1.12 ZEB_pz  2.00 1 VLR                                            
750  0.00  0.00 22.34 0.23 21.34 0.02  1.64  1.64  0.71  3.31 ZEB_pz 99.00 0                                                
751 23.07  0.02 20.21 0.10 19.59 0.00  0.73  0.73  0.70  0.75 ZEB_pz 99.00 0                                                
752 21.99  0.01 19.43 0.04 19.54 0.00  0.60  0.60  0.52  0.69 ZEB_pz 99.00 0                                                
753 19.91  0.00 18.34 0.02 18.77 0.00  0.35  0.35  0.34  0.35 ZEB_pz 99.00 0       3.15e-16 9.13e-17 8.69e-16 2.52e-16 1632 
754 22.94  0.02 19.44 0.05 19.03 0.00  0.98  1.01  1.00  1.01 ZEB_pz  0.98 3 K08                                            
755 22.79  0.02 21.22 0.24 20.50 0.01  2.22  2.22  2.19  2.23 ZEB_pz 99.00 0                                                
756 17.44  0.00 16.01 0.00 16.53 0.00  0.09  0.08  0.08  0.08 ZEB_pz  0.09 3 VLR   7.37e-16 3.33e-17 1.41e-15 6.36e-17 1634 
757 21.11  0.01 18.54 0.02 18.43 0.00  0.69  0.56  0.55  0.59 ZEB_pz  0.69 2 N06                                            
758 25.53  0.18  0.00 0.00 21.76 0.02  2.64  2.64  2.48  2.88 ZEB_pz 99.00 0                                                
759  0.00  0.00 21.79 0.19 20.81 0.01  1.50  1.50  1.40  2.03 KM_pz  99.00 0                                                
760 18.03  0.00 16.51 0.00 17.08 0.00  0.15  0.16  0.15  0.17 ZEB_pz  0.15 3 VJB   1.49e-16 7.11e-17 2.45e-16 1.17e-16 1639 
761 23.77  0.03 21.04 0.18 20.44 0.01  1.84  1.84  1.83  1.84 ZEB_pz 99.00 0       2.29e-16 4.76e-17 3.42e-15 7.11e-16 1637 
762 23.69  0.05 20.54 0.11 19.82 0.00  1.11  1.11  1.04  1.20 ZEB_pz 99.00 0                                                
763  0.00  0.00 21.49 0.23 20.34 0.01  1.51  1.51  1.46  1.56 ZEB_pz 99.00 0                                                
764  0.00  0.00  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
765 21.16  0.01 18.38 0.02 18.34 0.00  0.64  0.64  0.64  0.70 ZEB_pz 99.00 0                                                
766 20.54  0.00 18.59 0.02 19.28 0.00  0.35  0.35  0.34  0.35 ZEB_pz 99.00 0                                                
767 25.61  0.17 21.79 0.26 20.95 0.01  2.06  2.06  1.67  2.15 ZEB_pz 99.00 0                                                
769 22.74  0.02 20.07 0.07 19.61 0.00  1.11  1.11  1.05  1.12 ZEB_pz  1.11 3 K07   1.90e-16 7.06e-17 3.49e-16 1.30e-16 1646 
770 23.17  0.02 20.51 0.12 19.80 0.00  1.45  1.45  1.40  1.46 ZEB_pz 99.00 0                                                
771  0.00  0.00  0.00 0.00 21.42 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
772 25.36  0.09 20.04 0.06 19.02 0.00  1.51  1.51  1.45  1.53 ZEB_pz 99.00 0                                                
773 23.98  0.05 20.29 0.12 19.70 0.00  0.56  0.56  0.52  0.63 ZEB_pz 99.00 0                                                
774  0.00  0.00 19.86 0.06 19.99 0.00  0.88  0.88  0.85  1.06 KM_pz  99.00 0       1.21e-16 2.05e-17 4.80e-15 8.14e-16 1655 
775 24.13  0.05 20.71 0.11 19.81 0.01  2.64  2.64  2.52  2.76 ZEB_pz 99.00 0                                                
776 20.72  0.00 18.55 0.02 18.75 0.00  0.49  0.49  0.45  0.53 ZEB_pz 99.00 0                                                
777 26.33  0.18 21.02 0.18 20.12 0.01  1.27  1.27  0.84  1.31 ZEB_pz 99.00 0                                                
778 18.11  0.00 16.94 0.01 17.43 0.00  0.10  0.10  0.10  0.16 ZEB_pz 99.00 0       4.81e-16 1.53e-16 1.03e-15 3.26e-16 1657 
779 22.70  0.02 19.65 0.05 19.31 0.00  0.81  0.82  0.81  0.82 ZEB_pz  0.81 3 K07   7.00e-16 1.14e-16 4.13e-15 6.73e-16 1658 
781 21.57  0.01 19.04 0.03 18.98 0.00  0.69  0.69  0.67  0.70 ZEB_pz 99.00 0                                                
782 19.54  0.01 19.56 0.04 19.53 0.00  0.69  0.69  0.68  0.74 ZEB_pz 99.00 0                                                
783 16.26  0.00 14.99 0.00 15.79 0.00  0.13  0.13  0.13  0.13 ZEB_pz  0.13 3 K08   2.85e-15 4.14e-16 4.47e-15 6.50e-16 1664 
784 20.74  0.00 19.11 0.04 18.79 0.00  0.64  0.64  0.64  0.68 ZEB_pz 99.00 0                                                
785 19.39  0.00 17.86 0.01 18.44 0.00  0.45  0.45  0.44  0.48 ZEB_pz 99.00 0                                                
786 16.23  0.00 14.73 0.00 15.58 0.00  0.13  0.13  0.13  0.14 ZEB_pz  0.13 3 VJB   5.20e-15 5.78e-16 1.85e-15 2.06e-16 1669 
787 23.60  0.07 21.24 0.15 20.33 0.01  1.45  1.45  1.33  1.57 ZEB_pz 99.00 0                                                
788 21.35  0.01 19.48 0.04 19.73 0.01  0.38  0.38  0.33  0.42 ZEB_pz 99.00 0                                                
789 23.40  0.06 20.00 0.06 19.44 0.00  1.11  1.11  1.10  1.11 ZEB_pz 99.00 0       5.20e-16 1.40e-16 8.21e-16 2.20e-16 1674 
790 21.73  0.01 19.01 0.03 18.93 0.00  0.56  0.56  0.55  0.58 ZEB_pz 99.00 0                                                
791 21.42  0.01  0.00 0.00 18.67 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
792  0.00  0.00 22.13 0.21 21.07 0.01  1.42  1.42  1.14  2.01 KM_pz  99.00 0                                                
793 25.38  0.14 21.24 0.17  0.00 0.00  1.57  1.57  1.40  1.61 ZEB_pz 99.00 0                                                
794  0.00  0.00 21.10 0.15  0.00 0.00  2.12  2.12  2.07  2.18 C10_pz 99.00 0                                                
795  0.00  0.00  0.00 0.00 24.45 0.34 99.00 99.00 99.00 99.00        99.00 0                                                
796 23.69  0.05 20.83 0.13 20.11 0.01  1.27  1.27  1.20  1.32 ZEB_pz 99.00 0       1.45e-15 1.94e-16 3.99e-15 5.35e-16 1680 
797 23.60  0.03 20.04 0.07 19.66 0.00  0.82  0.82  0.80  0.87 ZEB_pz 99.00 0                                                
798 22.81  0.02 19.77 0.05 19.44 0.00  0.80  0.82  0.77  0.82 ZEB_pz  0.80 3 VMR                                            
799 24.69  0.07 20.80 0.15 20.01 0.01  1.11  1.11  0.98  1.30 ZEB_pz 99.00 0                                                
800 24.36  0.07 21.73 0.34 20.33 0.01  1.39  1.39  1.36  1.47 ZEB_pz 99.00 0                                                
801  0.00  0.00  0.00 0.00 20.61 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
802  0.00  0.00  0.00 0.00 19.43 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
803 24.09  0.06 21.38 0.24 20.77 0.01  1.33  1.33  1.31  1.39 ZEB_pz 99.00 0                                                
804 23.91  0.02  0.00 0.00  0.00 0.00  0.45  0.45  0.44  0.49 ZEB_pz 99.00 0       1.28e-15 1.78e-16 5.07e-15 7.06e-16 1697 
805 19.36  0.00  0.00 0.00 17.87 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
806 20.59  0.00 18.02 0.01 18.89 0.00  0.54  0.53  0.52  0.53 ZEB_pz  0.54 3 VJB                                            
807 20.21  0.00 18.91 0.03 19.20 0.00  0.45  0.45  0.45  0.46 ZEB_pz  0.45 3 VJB                                            
808 19.62  0.00 17.81 0.02 18.06 0.00  0.64  0.64  0.62  0.65 ZEB_pz 99.00 0                                                
809  0.00  0.00  0.00 0.00 20.52 0.01  1.06  1.06  0.99  1.15 ZEB_pz 99.00 0                                                
810 25.11  0.14 20.83 0.12 20.19 0.01  1.70  1.70  1.63  1.79 ZEB_pz 99.00 0                                                
811 25.11  0.11  0.00 0.00  0.00 0.00  0.28  0.28  0.25  0.34 ZEB_pz 99.00 0                                                
812  0.00  0.00  0.00 0.00 21.72 0.03 99.00 99.00 99.00 99.00        99.00 0                                                
813 20.67  0.00  0.00 0.00 18.78 0.00  0.56  0.56  0.49  0.65 ZEB_pz 99.00 0                                                
814 19.46  0.00 17.83 0.02 18.15 0.00  0.16  0.16  0.14  0.17 ZEB_pz 99.00 0                                                
815 25.19  0.07 20.89 0.13 20.66 0.01  1.01  1.01  0.96  1.05 ZEB_pz 99.00 0                                                
816  0.00  0.00 21.21 0.14 20.51 0.01  1.51  1.51  1.43  1.60 C10_pz 99.00 0                                                
817 22.74  0.02 20.00 0.06 19.83 0.01  0.53  0.53  0.51  0.55 ZEB_pz 99.00 0                                                
818 23.82  0.05 21.76 0.23 20.95 0.01  2.14  2.14  2.05  2.23 ZEB_pz 99.00 0                                                
819 24.96  0.07 21.58 0.18 21.69 0.02  0.49  0.49  0.46  0.52 ZEB_pz 99.00 0       7.11e-16 1.22e-16 2.42e-15 4.15e-16 1711 
820 20.12  0.00 18.45 0.02 18.49 0.00  0.84  0.86  0.86  0.86 ZEB_pz  0.84 3 K07   4.10e-14 9.94e-16 5.39e-14 1.31e-15 1712 
821 22.88  0.02 19.52 0.04 18.99 0.00  0.28  0.28  0.28  0.29 ZEB_pz 99.00 0                                                
822 24.75  0.06 21.53 0.16 21.08 0.02  1.84  1.84  1.77  1.85 ZEB_pz 99.00 0                                                
823 20.83  0.00 19.27 0.03 18.85 0.00  0.76  0.77  0.77  0.77 ZEB_pz  0.76 3 K07   1.62e-14 6.95e-16 1.37e-14 5.90e-16 1716 
824 25.43  0.10 21.66 0.20 20.59 0.01  2.22  2.22  2.10  2.34 ZEB_pz 99.00 0                                                
825 24.04  0.06 21.28 0.23 20.42 0.01  0.96  0.96  0.91  1.02 ZEB_pz 99.00 0                                                
826  0.00  0.00  0.00 0.00 23.53 0.16 99.00 99.00 99.00 99.00        99.00 0                                                
827 22.71  0.02 20.31 0.10 19.55 0.00  0.86  0.86  0.85  0.87 ZEB_pz  0.86 3 VJB                                            
828  0.00  0.00 21.55 0.25  0.00 0.00  3.16  3.16  3.13  3.20 KM_pz  99.00 0                                                
829 24.93  0.09 21.57 0.25 20.83 0.01  1.33  1.33  1.18  1.40 ZEB_pz 99.00 0                                                
830  0.00  0.00  0.00 0.00 23.39 0.09 99.00 99.00 99.00 99.00        99.00 0                                                
831 23.03  0.03 19.72 0.07 19.42 0.00  0.64  0.64  0.63  0.75 ZEB_pz 99.00 0                                                
832 23.70  0.05 22.09 0.22 21.72 0.02  2.06  2.06  1.81  2.28 ZEB_pz 99.00 0                                                
833 20.36  0.00 18.37 0.02 18.58 0.00  0.56  0.56  0.56  0.58 ZEB_pz 99.00 0                                                
834 19.80  0.01 20.04 0.07 19.40 0.00  1.31  0.58  0.55  0.61 KM_pz   1.31 3 K07   1.63e-14 6.81e-16 1.98e-14 8.30e-16 1725 
835 19.81  0.00 17.42 0.01 17.54 0.00  0.52  0.64  0.64  0.66 ZEB_pz  0.52 3 K08                                            
836 21.90  0.01 19.15 0.04 19.01 0.00  0.64  0.64  0.63  0.71 ZEB_pz 99.00 0                                                
837 20.15  0.00 18.01 0.01 18.19 0.00  0.53  0.53  0.52  0.53 ZEB_pz 99.00 0                                                
838  0.00  0.00  0.00 0.00 18.40 0.00  1.17 99.00 99.00 99.00         1.17 3 K07                                            
839 20.48  0.00 19.97 0.06 20.36 0.01  0.56  0.56  0.53  0.57 ZEB_pz 99.00 0                                                
840  0.00  0.00  0.00 0.00 22.32 0.05 99.00 99.00 99.00 99.00        99.00 0                                                
841 24.00  0.04 20.47 0.09 19.86 0.01  1.11  1.11  1.09  1.14 ZEB_pz 99.00 0                                                
843 22.91  0.02 19.48 0.05 19.13 0.00  0.86  0.86  0.86  0.86 ZEB_pz  0.86 3 VJB   8.92e-16 1.08e-16 1.13e-14 1.36e-15 1738 
844  0.00  0.00  0.00 0.00 18.76 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
845 19.31  0.00 17.83 0.01 18.39 0.00  0.19  0.19  0.19  0.21 ZEB_pz 99.00 0                                                
846 20.08  0.00  0.00 0.00  0.00 0.00  0.64  0.64  0.63  0.68 ZEB_pz 99.00 0                                                
847 22.61  0.01 19.08 0.04 18.74 0.00  1.21  1.21  1.13  1.34 ZEB_pz 99.00 0                                                
848 17.42  0.00 16.21 0.00 16.95 0.00  0.22  0.22  0.21  0.23 ZEB_pz  0.22 3 K07                                            
849  0.00  0.00 20.31 0.13 19.97 0.01  1.57  1.57  1.56  1.58 ZEB_pz 99.00 0                                                
850 24.42  0.07 21.55 0.28 20.48 0.01  2.38  2.38  2.37  2.39 ZEB_pz 99.00 0                                                
851  0.00  0.00 21.12 0.16 19.32 0.00  1.35  1.35  1.26  1.68 KM_pz  99.00 0       4.44e-16 1.13e-16 2.76e-15 7.04e-16 1743 
852 22.93  0.02 20.41 0.08 20.44 0.01  1.06  1.06  0.94  1.08 ZEB_pz 99.00 0       1.05e-18 3.50e-19 4.94e-15 1.65e-15 1746 
855 24.30  0.09  0.00 0.00 22.17 0.05  3.68  3.78  3.40  4.45 ZEB_pz  3.68 2 VJB                                            
856 22.54  0.02 20.02 0.06 19.37 0.01  1.15  1.11  1.04  1.14 ZEB_pz  1.15 2 VJB   8.62e-16 1.87e-16 1.48e-15 3.22e-16 1748 
857 24.86  0.13 21.07 0.19 20.24 0.01  1.45  1.45  0.84  2.82 ZEB_pz 99.00 0                                                
858 20.34  0.01 19.41 0.06 19.81 0.00  3.23  3.23  3.08  3.29 ZEB_pz 99.00 0                                                
859 25.22  0.15 21.56 0.20 20.84 0.02  1.91  1.91  1.89  1.93 C10_pz 99.00 0                                                
860 20.17  0.00 18.22 0.02 18.66 0.00  0.25  0.25  0.24  0.26 ZEB_pz 99.00 0                                                
861 24.29  0.06 21.41 0.16 21.17 0.02  1.21  1.21  1.00  1.44 ZEB_pz 99.00 0       1.65e-15 2.36e-16 3.23e-15 4.63e-16 1750 
862 24.39  0.05  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
863 20.85  0.01 18.23 0.02 18.76 0.00  0.68  0.56  0.56  0.61 ZEB_pz  0.68 2 N06                                            
864 25.66  0.30 21.92 0.23 21.69 0.03  3.34  2.30  2.18  2.49 ZEB_pz  3.34 2 T09   1.75e-15 2.98e-16 2.65e-15 4.51e-16 1752 
866  0.00  0.00  0.00 0.00 20.83 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
867 23.34  0.03 20.33 0.11 19.87 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
868 25.07  0.12 21.67 0.20 20.53 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
869  0.00  0.00  0.00 0.00 22.14 0.05 99.00 99.00 99.00 99.00        99.00 0                                                
870 21.22  0.01 18.51 0.03 18.70 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
871 24.20  0.06 21.99 0.28 21.30 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
872 17.41  0.00 15.97 0.00  0.00 0.00  0.10 99.00 99.00 99.00         0.10 3 VJB                                            
874 23.36  0.05 20.51 0.14 20.36 0.02 99.00 99.00 99.00 99.00        99.00 0                                                
875 22.95  0.03 22.10 0.44 21.23 0.04  0.78 99.00 99.00 99.00         0.78 3 VJB                                            
876 22.95  0.03 20.32 0.15 19.85 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
877 22.91  0.04  0.00 0.00 19.55 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
878 23.63  0.07  0.00 0.00 19.54 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
879 21.21  0.01  0.00 0.00 19.58 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
880 22.18  0.02  0.00 0.00 19.16 0.01 99.00 99.00 99.00 99.00        99.00 0                                                
882 20.44  0.01  0.00 0.00 18.88 0.00 99.00 99.00 99.00 99.00        99.00 0                                                
883 21.07  0.01  0.00 0.00  0.00 0.00 99.00 99.00 99.00 99.00        99.00 0                                                

